Measuring the Value of One Shared Image at Robot Handoffs in Vision-and-Language Navigation

When the lead robot cannot continue, what should it send the teammate that must finish the route? We replay a frozen receiver at each contact under alternative messages. Across 3,920 autonomous departures in 106 environments, adding the view before the lead's last action block to its executed actions raised success by 7.51 percentage points (pp) per RxR handoff and 8.54 pp per SAGE handoff. Per departure the gains were 2.23 and 1.44 pp, respectively. The lead continuing in simulation defines the empirical full-history ceiling (Solo). At contact, the lead had accumulated a median of 41 frames. Sending one frame when available recovered 24% of the full-history advantage over actions alone in SAGE and 30% in RxR. Over an estimated progress cue in SAGE, the image rescued 100 routes and reversed 54 successes. Near-goal receivers finished outside less often (63.1% to 51.7%, post hoc). In secondary comparisons the earlier view outperformed the contact view by 6-7 pp per handoff. Exact-route specificity and image gains at controlled starts with mostly unknown progress or outside the goal region remained unresolved. Gains were detectable from about 7 kB per handoff. Random transmission matched within size bins nearly equaled the learned sender's team success. At a required handoff, a view of the approach to the last maneuver helps the receiver finish.

==> anc/CODEBOOK.md <==
# Episode-level handoff records

The join key is the pair of columns `cohort`, `episode_id`. The autonomous file has one row for each of 3,920 departures. Each route contributes one paired observation regardless of the number of receiver continuations. The 150 development placements appear separately in the original controlled file.

| Field in paired.csv | Definition |
|---|---|
| cohort, scene, episode_id | RxR-EN scanned building or SAGE designed interior, scene identifier and frozen route identifier. Read scene identifiers as text. |
| contact | The autonomous lead reached the prepositioned receiver within 0.5 m geodesic before terminating. |
| receiver_start_geodesic_m | Actual receiver pose to goal on the navigation mesh. Blank denotes unavailable finite distance. |
| nominal_handoff_geodesic_m | Nominal reference junction to goal. The actual receiver location determines the near/outside strata. |
| count_success, A_success, I_success, S_success, F_success, T_success | Binary team success under the indicated historical archive code. Missed contacts score zero. A blank marks an inapplicable condition. |
| A_bytes, I_bytes, S_bytes, F_bytes, T_bytes | Serialized application bytes per departure; zero on a missed contact. |
| selector_sends_F | Binary decision of the frozen SAGE byte-budgeted sender. |
| clause_count, estimated_clause_index | Number of instruction clauses and frozen estimate for SAGE; index zero encodes unknown. |

| Historic data code | Display name | Payload |
|---|---|---|
| Count | Count | Number of recent actions. |
| A | A | Up to four executed actions in order. |
| I | A+I | Actions plus the model-view image. |
| S | P | Actions plus the estimated clause. |
| F | P+I | Progress packet plus the model-view image. |
| T | P+T | Progress packet plus the thumbnail. |

The revision file `paired_v3.csv` is produced by the registered paired analysis. Its original columns come first in their original order and preserve their original values. Additional columns start with the experimental block (E1, E2, E3a, E3b, E4), the message code and one of the suffixes success, bytes, end_geodesic_m, steps, clause_index. New progress indices use zero for unknown. The same short condition name can occur in different batches; use the batch in the column name when forming pairs.

The four primary paired comparisons use these columns and populations.

| Comparison | Source block and packet codes, reference → image | Enrolled routes |
|---|---|---|
| N1 | E1, E1a → F (donor → matched pre-block frame) | 492 autonomous SAGE contacts |
| N2 | E3a, P_major → P_major+I (a constant first-clause index) | 492 autonomous SAGE contacts |
| N3 | E3b, P_oracle → P_oracle+I (reference index, including unknown) | 1,122 controlled RxR placements, 48 uniquely labeled and 1,074 unknown |
| N4 | E4, P_controlled → P_controlled+I (same estimated progress from the reference-driven lead prefix) | 1,136 controlled SAGE placements in 94 scenes, actual start distance greater than 3 m |

The primary intervals are 98.75%, using paired routes within fixed RxR buildings and whole scenes in SAGE. SAGE secondary team estimates weight scenes equally. The 48 uniquely labeled N3 placements have descriptive counts only.

For autonomous experiments, a missed contact contributes zero success and bytes. Its absent receiver endpoint and step count remain blank. The twelve RxR contacts with no lead actions are unchanged by E1 under the deployed empty-packet rule. These contacts enter all-departure and all-contact analyses; the nonempty eligible contact analysis has 321 routes. For controlled experiments, a route outside the population has blank outcomes; every enrolled row represents a placed receiver. Arm-specific failures and incomplete pairs are tabulated in results/phase2/arm_coverage.csv and confirmation_effects.csv. Use experiment-specific paired counts for each reported estimate.

The v2 route export retains full observed paths. revision_v2_distance_status.jsonl.gz distinguishes unreachable (positive infinity in the original native archive) from missing. Distances in medium-specific metric means use finite pairs; success includes observed unreachable endpoints as failures. The RxR regional English tags identify the written instruction's recorded locale. They do not measure a speaker's accent.

## Supplementary S1 fields in paired_v5.csv

`analysis/S1_analysis.py` creates `paired_v5.csv` only after the recorded 20-prefix
check passes and the real Solo output covers all frozen departures. It preserves
every `paired_v3.csv` field and value, then appends the fields below. The join key
remains `(cohort, episode_id)`. Full Solo traces and policy-state provenance remain
in `results/supplementary/S1_solo_runs.jsonl.gz`; the CSV contains scalar summaries.

| Field | Definition |
|---|---|
| solo_success | Observed Solo terminal geodesic distance <=3 m, including complete archived noncontact outcomes. |
| solo_ne, solo_end_geodesic_status | Terminal distance in metres and its finite/unreachable status; unreachable numeric values are blank and still count as failures. |
| solo_spl, solo_steps | **Full departure-to-termination** Solo SPL and actions, including the recorded prefix and any STOP. These are not receiver-suffix quantities. |
| solo_full_start_geodesic_m, solo_full_path_length_m | Original lead departure-to-goal geodesic distance and complete observed Euclidean path length. |
| solo_suffix_start_geodesic_m, solo_suffix_path_length_m | Geodesic distance at the lead's own actual contact pose, and path length after that pose. |
| solo_suffix_spl, solo_suffix_steps | **Contact-to-termination suffix** SPL and actions, comparable in temporal scope to receiver continuations. Blank for missed contacts. |
| solo_contact_step | Number of actions before contact; zero is allowed for an empty-prefix contact; blank on noncontact routes. |
| solo_source | `archived_noncontact`, `continued_contact`, or `rerun_incomplete`; archived noncontact rows are reused endpoints, not new Solo continuations. |
| solo_called_stop, solo_termination_reason | Actual STOP flag and `STOP` or `step_limit` termination. |
| solo_episode_seed, solo_source_record | Frozen episode seed and the original per-route source reference. |

The S1 contrasts are **message minus Solo** for A and I in both cohorts, and S/F
(displayed P/P+I) in SAGE only. There is no RxR P condition. Contacts retain all
333 RxR cases, including the twelve empty prefixes. Contact effects pool routes;
all-departure effects use equal scenes in SAGE and pooled routes in RxR. Every
condition and the recovery numerator/denominator use the same 10,000 paired draws
within cohort (seed 0), with pointwise 95% intervals outside the original families.

`S1_effects.csv` gives message-only, Solo-only, both-success and both-failure
counts. Raw pooled count differences are separate from the scene-equal SAGE team
estimate. The recovered fraction `(I-A)/(Solo-A)` is reported only when the
paired 95% interval for Solo-A is strictly positive. Defined bootstrap ratios
retain negative values; exact-zero denominator counts are released. Finite NE
and SPL means retain their actual valid counts. Message application bytes remain
the original receiver-arm costs; S1 compute is accounted for separately.



==> anc/paired.csv <==
cohort,scene,episode_id,contact,receiver_start_geodesic_m,nominal_handoff_geodesic_m,count_success,A_success,I_success,S_success,F_success,T_success,A_bytes,I_bytes,S_bytes,F_bytes,T_bytes,selector_sends_F,clause_count,estimated_clause_index
RxR,oLBMNvg9in8,RXRG_100139,1,,,0,0,0,,,,6,40462,,,,,,
RxR,QUCTc6BB5sX,RXRG_10038,0,5.02480936050415,,0,0,0,,,,0,0,,,,,,
RxR,EU6Fwq7SyZv,RXRG_100473,0,8.642578125,,0,0,0,,,,0,0,,,,,,
RxR,X7HyMhZNoso,RXRG_10055,0,5.3668365478515625,,0,0,0,,,,0,0,,,,,,
RxR,zsNo4HB9uLZ,RXRG_100564,1,4.056390762329102,,0,0,1,,,,6,17052,,,,,,
RxR,2azQ1b91cZZ,RXRG_100671,0,6.586064338684082,,0,0,0,,,,0,0,,,,,,
RxR,2azQ1b91cZZ,RXRG_100945,0,8.914888381958008,,0,0,0,,,,0,0,,,,,,
RxR,TbHJrupSAjP,RXRG_10100,0,7.689733028411865,,0,0,0,,,,0,0,,,,,,
RxR,x8F5xyUWy9e,RXRG_101022,0,3.93519926071167,,0,0,0,,,,0,0,,,,,,
RxR,zsNo4HB9uLZ,RXRG_101044,0,5.356186866760254,,0,0,0,,,,0,0,,,,,,
RxR,QUCTc6BB5sX,RXRG_1011,1,0.44947344064712524,,1,1,1,,,,6,31888,,,,,,
RxR,X7HyMhZNoso,RXRG_10110,0,3.596285820007324,,0,0,0,,,,0,0,,,,,,
RxR,TbHJrupSAjP,RXRG_101115,0,5.05029821395874,,0,0,0,,,,0,0,,,,,,
RxR,X7HyMhZNoso,RXRG_101277,0,11.889601707458496,,0,0,0,,,,0,0,,,,,,
RxR,2azQ1b91cZZ,RXRG_101396,0,15.576201438903809,,0,0,0,,,,0,0,,,,,,
RxR,X7HyMhZNoso,RXRG_101424,1,1.5567514896392822,,0,1,1,,,,6,24527,,,,,,
RxR,X7HyMhZNoso,RXRG_101461,0,0.4751910865306854,,0,0,0,,,,0,0,,,,,,
RxR,EU6Fwq7SyZv,RXRG_101571,0,2.833550453186035,,0,0,0,,,,0,0,,,,,,
RxR,QUCTc6BB5sX,RXRG_101665,1,8.463455200195312,,1,0,0,,,,6,25579,,,,,,
RxR,X7HyMhZNoso,RXRG_101828,1,13.130943298339844,,0,0,0,,,,6,28191,,,,,,
RxR,TbHJrupSAjP,RXRG_101880,0,3.7645668983459473,,0,0,0,,,,0,0,,,,,,
RxR,X7HyMhZNoso,RXRG_101917,0,2.146092176437378,,0,0,0,,,,0,0,,,,,,
RxR,2azQ1b91cZZ,RXRG_101982,0,10.48651123046875,,0,0,0,,,,0,0,,,,,,
RxR,2azQ1b91cZZ,RXRG_102079,0,1.1818528175354004,,0,0,0,,,,0,0,,,,,,
RxR,Z6MFQCViBuw,RXRG_102136,0,12.670924186706543,,0,0,0,,,,0,0,,,,,,
RxR,TbHJrupSAjP,RXRG_102155,0,5.230505466461182,,0,0,0,,,,0,0,,,,,,
RxR,QUCTc6BB5sX,RXRG_102159,0,5.930001735687256,,0,0,0,,,,0,0,,,,,,
RxR,TbHJrupSAjP,RXRG_102206,0,2.5653038024902344,,0,0,0,,,,0,0,,,,,,
RxR,2azQ1b91cZZ,RXRG_102242,1,9.29814338684082,,0,1,1,,,,6,27917,,,,,,
RxR,zsNo4HB9uLZ,RXRG_10231,0,3.0327887535095215,,0,0,0,,,,0,0,,,,,,
RxR,QUCTc6BB5sX,RXRG_102385,0,4.28692102432251,,0,0,0,,,,0,0,,,,,,
RxR,2azQ1b91cZZ,RXRG_102506,0,7.676910400390625,,0,0,0,,,,0,0,,,,,,
RxR,2azQ1b91cZZ,RXRG_102529,1,1.765053629875183,,1,0,1,,,,6,52951,,,,,,
RxR,oLBMNvg9in8,RXRG_102563,1,5.6442975997924805,,0,1,0,,,,6,35996,,,,,,
RxR,oLBMNvg9in8,RXRG_102601,1,0.4323311746120453,,0,0,0,,,,6,41241,,,,,,
RxR,2azQ1b91cZZ,RXRG_102830,0,7.707029819488525,,0,0,0,,,,0,0,,,,,,
RxR,zsNo4HB9uLZ,RXRG_102841,1,2.8961195945739746,,0,1,1,,,,6,25689,,,,,,
RxR,Z6MFQCViBuw,RXRG_102869,0,6.636344909667969,,0,0,0,,,,0,0,,,,,,
RxR,TbHJrupSAjP,RXRG_103119,0,7.393237113952637,,0,0,0,,,,0,0,,,,,,
RxR,TbHJrupSAjP,RXRG_103121,0,6.249194145202637,,0,0,0,,,,0,0,,,,,,
RxR,zsNo4HB9uLZ,RXRG_103149,1,0.44921669363975525,,1,1,1,,,,6,32948,,,,,,
RxR,2azQ1b91cZZ,RXRG_103179,1,10.346531867980957,,0,0,0,,,,6,29352,,,,,,
RxR,X7HyMhZNoso,RXRG_103182,0,8.373875617980957,,0,0,0,,,,0,0,,,,,,
RxR,2azQ1b91cZZ,RXRG_103215,0,0.9420521259307861,,0,0,0,,,,0,0,,,,,,
RxR,zsNo4HB9uLZ,RXRG_103376,0,3.0355710983276367,,0,0,0,,,,0,0,,,,,,
RxR,2azQ1b91cZZ,RXRG_103529,0,13.46619701385498,,0,0,0,,,,0,0,,,,,,
RxR,zsNo4HB9uLZ,RXRG_103583,0,4.168606281280518,,0,0,0,,,,0,0,,,,,,
RxR,EU6Fwq7SyZv,RXRG_103718,1,2.2734601497650146,,0,0,0,,,,6,46164,,,,,,
RxR,oLBMNvg9in8,RXRG_10379,1,2.2704267501831055,,1,1,1,,,,6,45488,,,,,,
RxR,X7HyMhZNoso,RXRG_10381,0,11.818279266357422,,0,0,0,,,,0,0,,,,,,
RxR,TbHJrupSAjP,RXRG_10388,0,13.58568000793457,,0,0,0,,,,0,0,,,,,,
RxR,QUCTc6BB5sX,RXRG_10391,0,9.641392707824707,,0,0,0,,,,0,0,,,,,,
RxR,2azQ1b91cZZ,RXRG_104128,0,6.8722686767578125,,0,0,0,,,,0,0,,,,,,
RxR,X7HyMhZNoso,RXRG_104218,0,5.2732319831848145,,0,0,0,,,,0,0,,,,,,
RxR,X7HyMhZNoso,RXRG_104288,1,3.1631860733032227,,1,1,1,,,,6,16818,,,,,,
RxR,X7HyMhZNoso,RXRG_104337,0,16.4256649017334,,0,0,0,,,,0,0,,,,,,
RxR,2azQ1b91cZZ,RXRG_104547,0,6.490557670593262,,0,0,0,,,,0,0,,,,,,
RxR,QUCTc6BB5sX,RXRG_104653,1,9.854414939880371,,1,0,1,,,,6,29683,,,,,,
RxR,X7HyMhZNoso,RXRG_104744,0,3.5276708602905273,,0,0,0,,,,0,0,,,,,,
RxR,2azQ1b91cZZ,RXRG_104794,0,10.382043838500977,,0,0,0,,,,0,0,,,,,,
RxR,TbHJrupSAjP,RXRG_104852,1,3.5481009483337402,,0,0,1,,,,6,29532,,,,,,
RxR,oLBMNvg9in8,RXRG_104886,0,2.7071523666381836,,0,0,0,,,,0,0,,,,,,
RxR,8194nk5LbLH,RXRG_10500,0,6.90106201171875,,0,0,0,,,,0,0,,,,,,
RxR,2azQ1b91cZZ,RXRG_105253,0,6.782166481018066,,0,0,0,,,,0,0,,,,,,
RxR,zsNo4HB9uLZ,RXRG_105256,0,8.060537338256836,,0,0,0,,,,0,0,,,,,,
RxR,EU6Fwq7SyZv,RXRG_105297,0,6.687732696533203,,0,0,0,,,,0,0,,,,,,
RxR,X7HyMhZNoso,RXRG_105372,0,7.253381252288818,,0,0,0,,,,0,0,,,,,,
RxR,X7HyMhZNoso,RXRG_105604,0,2.0574376583099365,,0,0,0,,,,0,0,,,,,,
RxR,X7HyMhZNoso,RXRG_105707,0,7.4759979248046875,,0,0,0,,,,0,0,,,,,,
RxR,EU6Fwq7SyZv,RXRG_105835,1,1.915895700454712,,0,1,1,,,,6,49476,,,,,,
RxR,QUCTc6BB5sX,RXRG_105935,0,4.101994037628174,,0,0,0,,,,0,0,,,,,,
RxR,QUCTc6BB5sX,RXRG_106214,0,6.791216850280762,,0,0,0,,,,0,0,,,,,,
RxR,Z6MFQCViBuw,RXRG_10624,0,9.432950019836426,,0,0,0,,,,0,0,,,,,,
RxR,EU6Fwq7SyZv,RXRG_106275,0,5.882538795471191,,0,0,0,,,,0,0,,,,,,
RxR,QUCTc6BB5sX,RXRG_106593,0,1.1824374198913574,,0,0,0,,,,0,0,,,,,,
RxR,QUCTc6BB5sX,RXRG_106698,0,5.715988636016846,,0,0,0,,,,0,0,,,,,,
RxR,TbHJrupSAjP,RXRG_106703,0,0.3721435070037842,,0,0,0,,,,0,0,,,,,,
RxR,2azQ1b91cZZ,RXRG_106810,1,8.052982330322266,,0,1,1,,,,6,34627,,,,,,
RxR,EU6Fwq7SyZv,RXRG_106814,0,9.787546157836914,,0,0,0,,,,0,0,,,,,,
RxR,oLBMNvg9in8,RXRG_106876,0,6.165407180786133,,0,0,0,,,,0,0,,,,,,
RxR,QUCTc6BB5sX,RXRG_106896,1,2.511685848236084,,0,0,1,,,,6,38495,,,,,,
RxR,EU6Fwq7SyZv,RXRG_10706,0,1.8965624570846558,,0,0,0,,,,0,0,,,,,,
RxR,EU6Fwq7SyZv,RXRG_10708,0,2.5225367546081543,,0,0,0,,,,0,0,,,,,,
RxR,oLBMNvg9in8,RXRG_107093,0,6.828752517700195,,0,0,0,,,,0,0,,,,,,
RxR,TbHJrupSAjP,RXRG_107124,1,6.238343715667725,,0,0,0,,,,6,30754,,,,,,
RxR,zsNo4HB9uLZ,RXRG_107205,1,0.7807168364524841,,0,1,1,,,,6,36061,,,,,,
RxR,X7HyMhZNoso,RXRG_107528,1,0.2765597999095917,,1,1,1,,,,6,24858,,,,,,
RxR,EU6Fwq7SyZv,RXRG_10765,0,6.3192033767700195,,0,0,0,,,,0,0,,,,,,
RxR,X7HyMhZNoso,RXRG_107677,0,9.60132884979248,,0,0,0,,,,0,0,,,,,,
RxR,QUCTc6BB5sX,RXRG_107739,1,6.98494291305542,,1,1,1,,,,6,45659,,,,,,
RxR,oLBMNvg9in8,RXRG_107761,0,1.0823087692260742,,0,0,0,,,,0,0,,,,,,
RxR,QUCTc6BB5sX,RXRG_107824,0,8.872292518615723,,0,0,0,,,,0,0,,,,,,
RxR,x8F5xyUWy9e,RXRG_107930,0,8.212370872497559,,0,0,0,,,,0,0,,,,,,
RxR,TbHJrupSAjP,RXRG_108333,1,2.411862373352051,,0,1,1,,,,6,27735,,,,,,
RxR,2azQ1b91cZZ,RXRG_108346,0,7.24854040145874,,0,0,0,,,,0,0,,,,,,
RxR,zsNo4HB9uLZ,RXRG_108371,0,5.256076335906982,,0,0,0,,,,0,0,,,,,,
RxR,QUCTc6BB5sX,RXRG_108384,0,10.084968566894531,,0,0,0,,,,0,0,,,,,,
RxR,zsNo4HB9uLZ,RXRG_108396,1,11.456798553466797,,1,1,1,,,,6,31597,,,,,,
RxR,2azQ1b91cZZ,RXRG_108420,0,6.970722198486328,,0,0,0,,,,0,0,,,,,,
RxR,EU6Fwq7SyZv,RXRG_108526,0,11.456131935119629,,0,0,0,,,,0,0,,,,,,
RxR,2azQ1b91cZZ,RXRG_108682,0,9.97867202758789,,0,0,0,,,,0,0,,,,,,
RxR,oLBMNvg9in8,RXRG_108737,1,,,0,0,0,,,,6,44587,,,,,,
RxR,zsNo4HB9uLZ,RXRG_109006,0,0.9423173069953918,,0,0,0,,,,0,0,,,,,,
RxR,oLBMNvg9in8,RXRG_109152,1,8.21143913269043,,1,1,0,,,,6,38679,,,,,,
RxR,EU6Fwq7SyZv,RXRG_109211,0,12.571496963500977,,0,0,0,,,,0,0,,,,,,
RxR,Z6MFQCViBuw,RXRG_109563,1,0.35323405265808105,,0,0,0,,,,6,49321,,,,,,
RxR,QUCTc6BB5sX,RXRG_109788,0,4.180686950683594,,0,0,0,,,,0,0,,,,,,
RxR,TbHJrupSAjP,RXRG_109803,0,8.860761642456055,,0,0,0,,,,0,0,,,,,,
RxR,QUCTc6BB5sX,RXRG_109828,1,0.5582958459854126,,0,0,0,,,,6,40874,,,,,,
RxR,X7HyMhZNoso,RXRG_109832,1,2.4374442100524902,,0,0,0,,,,6,20065,,,,,,
RxR,zsNo4HB9uLZ,RXRG_109977,0,4.212392807006836,,0,0,0,,,,0,0,,,,,,
RxR,TbHJrupSAjP,RXRG_11023,0,9.680611610412598,,0,0,0,,,,0,0,,,,,,
RxR,X7HyMhZNoso,RXRG_110362,0,8.870306968688965,,0,0,0,,,,0,0,,,,,,
RxR,X7HyMhZNoso,RXRG_110520,0,8.892304420471191,,0,0,0,,,,0,0,,,,,,
RxR,QUCTc6BB5sX,RXRG_110634,1,0.27860718965530396,,0,0,0,,,,6,32037,,,,,,
RxR,X7HyMhZNoso,RXRG_110692,0,4.540256023406982,,0,0,0,,,,0,0,,,,,,
RxR,2azQ1b91cZZ,RXRG_11075,0,1.8929802179336548,,0,0,0,,,,0,0,,,,,,
RxR,TbHJrupSAjP,RXRG_11099,1,11.9354248046875,,1,0,1,,,,6,33991,,,,,,
RxR,TbHJrupSAjP,RXRG_111249,0,6.874539852142334,,0,0,0,,,,0,0,,,,,,
RxR,QUCTc6BB5sX,RXRG_111547,0,3.680361032485962,,0,0,0,,,,0,0,,,,,,
RxR,QUCTc6BB5sX,RXRG_111759,0,5.467902183532715,,0,0,0,,,,0,0,,,,,,
RxR,2azQ1b91cZZ,RXRG_111841,1,3.422693967819214,,0,0,0,,,,6,46288,,,,,,
RxR,2azQ1b91cZZ,RXRG_111979,0,11.245280265808105,,0,0,0,,,,0,0,,,,,,
RxR,QUCTc6BB5sX,RXRG_111996,1,11.246307373046875,,0,0,0,,,,6,45210,,,,,,
RxR,EU6Fwq7SyZv,RXRG_112143,1,4.771037578582764,,0,0,1,,,,6,38859,,,,,,
RxR,Z6MFQCViBuw,RXRG_112148,0,4.3734331130981445,,0,0,0,,,,0,0,,,,,,
RxR,zsNo4HB9uLZ,RXRG_112206,1,7.393160343170166,,0,0,0,,,,6,22850,,,,,,
RxR,EU6Fwq7SyZv,RXRG_112393,0,8.50981616973877,,0,0,0,,,,0,0,,,,,,
RxR,QUCTc6BB5sX,RXRG_112558,1,11.19575309753418,,1,1,0,,,,6,36634,,,,,,
RxR,2azQ1b91cZZ,RXRG_112921,0,16.843509674072266,,0,0,0,,,,0,0,,,,,,
RxR,8194nk5LbLH,RXRG_113305,0,16.271814346313477,,0,0,0,,,,0,0,,,,,,
RxR,2azQ1b91cZZ,RXRG_113386,0,23.75408172607422,,0,0,0,,,,0,0,,,,,,
RxR,2azQ1b91cZZ,RXRG_113443,0,12.64765453338623,,0,0,0,,,,0,0,,,,,,
RxR,EU6Fwq7SyZv,RXRG_113599,0,5.332924842834473,,0,0,0,,,,0,0,,,,,,
RxR,EU6Fwq7SyZv,RXRG_113654,0,1.4838544130325317,,0,0,0,,,,0,0,,,,,,
RxR,2azQ1b91cZZ,RXRG_113738,1,12.91312026977539,,0,1,0,,,,6,34359,,,,,,
RxR,oLBMNvg9in8,RXRG_113907,1,,,0,0,0,,,,6,48260,,,,,,
RxR,oLBMNvg9in8,RXRG_114001,0,0.8666293621063232,,0,0,0,,,,0,0,,,,,,
RxR,Z6MFQCViBuw,RXRG_114005,0,3.912943124771118,,0,0,0,,,,0,0,,,,,,
RxR,2azQ1b91cZZ,RXRG_114027,0,4.389410972595215,,0,0,0,,,,0,0,,,,,,
RxR,EU6Fwq7SyZv,RXRG_114045,0,9.31424617767334,,0,0,0,,,,0,0,,,,,,
RxR,2azQ1b91cZZ,RXRG_114056,0,3.067284107208252,,0,0,0,,,,0,0,,,,,,
RxR,TbHJrupSAjP,RXRG_114193,0,5.523871421813965,,0,0,0,,,,0,0,,,,,,
RxR,zsNo4HB9uLZ,RXRG_114204,0,2.4582767486572266,,0,0,0,,,,0,0,,,,,,
RxR,2azQ1b91cZZ,RXRG_114614,0,8.321273803710938,,0,0,0,,,,0,0,,,,,,
RxR,zsNo4HB9uLZ,RXRG_114660,0,2.330549478530884,,0,0,0,,,,0,0,,,,,,
RxR,X7HyMhZNoso,RXRG_114678,1,6.661766529083252,,0,1,0,,,,6,20848,,,,,,
RxR,2azQ1b91cZZ,RXRG_114711,0,13.700885772705078,,0,0,0,,,,0,0,,,,,,
RxR,zsNo4HB9uLZ,RXRG_114836,0,3.2104439735412598,,0,0,0,,,,0,0,,,,,,
RxR,oLBMNvg9in8,RXRG_115216,0,4.781733989715576,,0,0,0,,,,0,0,,,,,,
RxR,TbHJrupSAjP,RXRG_115344,1,22.126998901367188,,0,0,0,,,,6,21294,,,,,,
RxR,X7HyMhZNoso,RXRG_115617,0,6.653268337249756,,0,0,0,,,,0,0,,,,,,
RxR,X7HyMhZNoso,RXRG_115649,1,1.966935634613037,,1,1,1,,,,6,14519,,,,,,
RxR,TbHJrupSAjP,RXRG_115777,1,3.165153741836548,,0,1,1,,,,6,29163,,,,,,
RxR,2azQ1b91cZZ,RXRG_115821,0,2.6544315814971924,,0,0,0,,,,0,0,,,,,,
RxR,2azQ1b91cZZ,RXRG_115992,0,6.872647285461426,,0,0,0,,,,0,0,,,,,,
RxR,TbHJrupSAjP,RXRG_115997,1,7.193350315093994,,1,0,0,,,,6,23011,,,,,,
RxR,2azQ1b91cZZ,RXRG_116047,1,6.673370361328125,,1,1,1,,,,6,30494,,,,,,
RxR,X7HyMhZNoso,RXRG_116155,0,2.7465295791625977,,0,0,0,,,,0,0,,,,,,
RxR,zsNo4HB9uLZ,RXRG_116270,1,7.71774959564209,,1,0,1,,,,6,33864,,,,,,
RxR,QUCTc6BB5sX,RXRG_116459,0,6.881303787231445,,0,0,0,,,,0,0,,,,,,
RxR,X7HyMhZNoso,RXRG_11652,1,19.86989974975586,,0,0,0,,,,6,37571,,,,,,
RxR,X7HyMhZNoso,RXRG_116546,1,6.477182388305664,,1,1,1,,,,6,22520,,,,,,
RxR,oLBMNvg9in8,RXRG_116569,0,16.772830963134766,,0,0,0,,,,0,0,,,,,,
RxR,2azQ1b91cZZ,RXRG_116674,0,7.272110939025879,,0,0,0,,,,0,0,,,,,,
RxR,TbHJrupSAjP,RXRG_116822,1,4.900574207305908,,1,1,0,,,,6,22623,,,,,,
RxR,X7HyMhZNoso,RXRG_116866,1,4.606020927429199,,1,0,0,,,,6,11433,,,,,,
RxR,QUCTc6BB5sX,RXRG_116927,0,6.3426194190979,,0,0,0,,,,0,0,,,,,,
RxR,EU6Fwq7SyZv,RXRG_116970,1,1.3921087980270386,,1,1,1,,,,6,40525,,,,,,
RxR,QUCTc6BB5sX,RXRG_116991,0,5.56795597076416,,0,0,0,,,,0,0,,,,,,
RxR,X7HyMhZNoso,RXRG_117094,0,2.7883877754211426,,0,0,0,,,,0,0,,,,,,
RxR,2azQ1b91cZZ,RXRG_117165,0,1.9371135234832764,,0,0,0,,,,0,0,,,,,,
RxR,QUCTc6BB5sX,RXRG_117168,0,1.9000144004821777,,0,0,0,,,,0,0,,,,,,
RxR,2azQ1b91cZZ,RXRG_117379,0,8.310662269592285,,0,0,0,,,,0,0,,,,,,
RxR,2azQ1b91cZZ,RXRG_117440,0,0.8804313540458679,,0,0,0,,,,0,0,,,,,,
RxR,2azQ1b91cZZ,RXRG_117617,0,3.9750094413757324,,0,0,0,,,,0,0,,,,,,
RxR,2azQ1b91cZZ,RXRG_11764,0,5.0980916023254395,,0,0,0,,,,0,0,,,,,,
RxR,QUCTc6BB5sX,RXRG_117832,0,2.07432222366333,,0,0,0,,,,0,0,,,,,,
RxR,2azQ1b91cZZ,RXRG_117918,1,8.812958717346191,,0,1,1,,,,6,27290,,,,,,
RxR,QUCTc6BB5sX,RXRG_118059,1,0.4387221038341522,,1,1,1,,,,6,21808,,,,,,
RxR,EU6Fwq7SyZv,RXRG_118193,0,2.4106898307800293,,0,0,0,,,,0,0,,,,,,
RxR,2azQ1b91cZZ,RXRG_118219,0,4.603397369384766,,0,0,0,,,,0,0,,,,,,
RxR,2azQ1b91cZZ,RXRG_118375,0,5.689773082733154,,0,0,0,,,,0,0,,,,,,
RxR,oLBMNvg9in8,RXRG_118514,0,2.933924674987793,,0,0,0,,,,0,0,,,,,,
RxR,Z6MFQCViBuw,RXRG_118525,1,1.6137726306915283,,0,1,1,,,,6,49858,,,,,,
RxR,TbHJrupSAjP,RXRG_118568,0,2.9020652770996094,,0,0,0,,,,0,0,,,,,,
RxR,QUCTc6BB5sX,RXRG_118587,0,5.546276569366455,,0,0,0,,,,0,0,,,,,,
RxR,2azQ1b91cZZ,RXRG_118652,0,4.771975040435791,,0,0,0,,,,0,0,,,,,,
RxR,Z6MFQCViBuw,RXRG_11873,0,8.742849349975586,,0,0,0,,,,0,0,,,,,,
RxR,TbHJrupSAjP,RXRG_118912,1,9.118959426879883,,0,1,1,,,,6,32064,,,,,,
RxR,Z6MFQCViBuw,RXRG_118923,1,1.7500393390655518,,1,0,1,,,,6,47429,,,,,,
RxR,X7HyMhZNoso,RXRG_11905,1,4.553586006164551,,0,0,0,,,,6,14869,,,,,,
RxR,zsNo4HB9uLZ,RXRG_119225,0,7.214611053466797,,0,0,0,,,,0,0,,,,,,
RxR,TbHJrupSAjP,RXRG_119353,1,6.003325939178467,,0,1,1,,,,6,25383,,,,,,
RxR,Z6MFQCViBuw,RXRG_119634,0,2.8443918228149414,,0,0,0,,,,0,0,,,,,,
RxR,X7HyMhZNoso,RXRG_119685,0,6.978865146636963,,0,0,0,,,,0,0,,,,,,
RxR,Z6MFQCViBuw,RXRG_119875,1,2.215876579284668,,0,0,0,,,,6,49639,,,,,,
RxR,QUCTc6BB5sX,RXRG_120040,0,21.23549461364746,,0,0,0,,,,0,0,,,,,,
RxR,TbHJrupSAjP,RXRG_120053,0,4.559686660766602,,0,0,0,,,,0,0,,,,,,
RxR,TbHJrupSAjP,RXRG_120074,0,4.848099708557129,,0,0,0,,,,0,0,,,,,,
RxR,2azQ1b91cZZ,RXRG_120104,0,6.724233627319336,,0,0,0,,,,0,0,,,,,,
RxR,Z6MFQCViBuw,RXRG_120152,0,10.129016876220703,,0,0,0,,,,0,0,,,,,,
RxR,Z6MFQCViBuw,RXRG_120169,0,5.132465362548828,,0,0,0,,,,0,0,,,,,,
RxR,2azQ1b91cZZ,RXRG_120185,0,15.572875022888184,,0,0,0,,,,0,0,,,,,,
RxR,zsNo4HB9uLZ,RXRG_120192,0,4.0662312507629395,,0,0,0,,,,0,0,,,,,,
RxR,EU6Fwq7SyZv,RXRG_120420,1,4.529850482940674,,0,1,1,,,,6,40246,,,,,,
RxR,X7HyMhZNoso,RXRG_120470,0,3.148386240005493,,0,0,0,,,,0,0,,,,,,
RxR,EU6Fwq7SyZv,RXRG_12067,0,7.478596210479736,,0,0,0,,,,0,0,,,,,,
RxR,oLBMNvg9in8,RXRG_120718,1,,,0,0,0,,,,6,38994,,,,,,
RxR,QUCTc6BB5sX,RXRG_120833,0,7.1457719802856445,,0,0,0,,,,0,0,,,,,,
RxR,X7HyMhZNoso,RXRG_120904,0,10.603809356689453,,0,0,0,,,,0,0,,,,,,
RxR,x8F5xyUWy9e,RXRG_120982,1,1.1466964483261108,,0,1,1,,,,6,29840,,,,,,
RxR,TbHJrupSAjP,RXRG_121175,1,2.55924916267395,,1,1,1,,,,6,22110,,,,,,
RxR,zsNo4HB9uLZ,RXRG_121231,1,4.128025054931641,,1,1,1,,,,6,22352,,,,,,
RxR,Z6MFQCViBuw,RXRG_121258,1,8.721755981445312,,0,0,0,,,,6,46610,,,,,,
RxR,zsNo4HB9uLZ,RXRG_121361,1,1.4623733758926392,,0,0,0,,,,6,37657,,,,,,
RxR,2azQ1b91cZZ,RXRG_121394,0,11.495949745178223,,0,0,0,,,,0,0,,,,,,
RxR,X7HyMhZNoso,RXRG_121415,1,0.0883026197552681,,1,0,1,,,,6,26001,,,,,,
RxR,X7HyMhZNoso,RXRG_121448,0,2.579864978790283,,0,0,0,,,,0,0,,,,,,
RxR,QUCTc6BB5sX,RXRG_121531,0,10.983359336853027,,0,0,0,,,,0,0,,,,,,
RxR,X7HyMhZNoso,RXRG_121619,0,2.1293790340423584,,0,0,0,,,,0,0,,,,,,
RxR,2azQ1b91cZZ,RXRG_121637,1,9.309814453125,,0,0,0,,,,6,46412,,,,,,
RxR,oLBMNvg9in8,RXRG_121687,0,2.9123964309692383,,0,0,0,,,,0,0,,,,,,
RxR,X7HyMhZNoso,RXRG_121700,1,5.145227432250977,,1,0,0,,,,6,18272,,,,,,
RxR,2azQ1b91cZZ,RXRG_121790,1,4.109694480895996,,0,0,1,,,,6,31537,,,,,,
RxR,oLBMNvg9in8,RXRG_121819,0,1.2092792987823486,,0,0,0,,,,0,0,,,,,,
RxR,oLBMNvg9in8,RXRG_121891,1,4.999776363372803,,0,0,1,,,,6,48423,,,,,,
RxR,oLBMNvg9in8,RXRG_121923,0,10.203413009643555,,0,0,0,,,,0,0,,,,,,
RxR,2azQ1b91cZZ,RXRG_121988,1,2.0829102993011475,,1,1,0,,,,6,41807,,,,,,
RxR,zsNo4HB9uLZ,RXRG_1220,0,5.150906085968018,,0,0,0,,,,0,0,,,,,,
RxR,TbHJrupSAjP,RXRG_122097,0,36.62970733642578,,0,0,0,,,,0,0,,,,,,
RxR,zsNo4HB9uLZ,RXRG_122135,1,5.514316558837891,,1,0,0,,,,6,18618,,,,,,
RxR,EU6Fwq7SyZv,RXRG_122156,0,2.0342822074890137,,0,0,0,,,,0,0,,,,,,
RxR,TbHJrupSAjP,RXRG_122185,0,3.7379608154296875,,0,0,0,,,,0,0,,,,,,
RxR,QUCTc6BB5sX,RXRG_122232,0,9.502639770507812,,0,0,0,,,,0,0,,,,,,
RxR,TbHJrupSAjP,RXRG_122305,0,13.734362602233887,,0,0,0,,,,0,0,,,,,,
RxR,QUCTc6BB5sX,RXRG_122435,0,7.137659072875977,,0,0,0,,,,0,0,,,,,,
RxR,EU6Fwq7SyZv,RXRG_12246,1,2.4109597206115723,,1,1,0,,,,6,54509,,,,,,
RxR,oLBMNvg9in8,RXRG_122491,1,8.552257537841797,,0,1,1,,,,6,47038,,,,,,
RxR,2azQ1b91cZZ,RXRG_122510,0,16.717533111572266,,0,0,0,,,,0,0,,,,,,
RxR,zsNo4HB9uLZ,RXRG_122548,0,1.2812492847442627,,0,0,0,,,,0,0,,,,,,
RxR,EU6Fwq7SyZv,RXRG_122679,1,3.49375057220459,,1,1,1,,,,6,37872,,,,,,
RxR,QUCTc6BB5sX,RXRG_122795,0,2.1419148445129395,,0,0,0,,,,0,0,,,,,,
RxR,2azQ1b91cZZ,RXRG_123009,0,7.926971435546875,,0,0,0,,,,0,0,,,,,,
RxR,Z6MFQCViBuw,RXRG_123016,1,1.3095602989196777,,1,1,1,,,,0,0,,,,,,
RxR,Z6MFQCViBuw,RXRG_123047,0,9.139626502990723,,0,0,0,,,,0,0,,,,,,
RxR,Z6MFQCViBuw,RXRG_123059,0,6.577999114990234,,0,0,0,,,,0,0,,,,,,
RxR,oLBMNvg9in8,RXRG_123095,1,,,0,0,0,,,,6,58550,,,,,,
RxR,oLBMNvg9in8,RXRG_123108,0,3.526214361190796,,0,0,0,,,,0,0,,,,,,
RxR,QUCTc6BB5sX,RXRG_123347,0,5.885071754455566,,0,0,0,,,,0,0,,,,,,
RxR,oLBMNvg9in8,RXRG_1234,1,4.099231243133545,,0,0,0,,,,6,43643,,,,,,
RxR,2azQ1b91cZZ,RXRG_12361,0,5.004304885864258,,0,0,0,,,,0,0,,,,,,
RxR,Z6MFQCViBuw,RXRG_123662,0,13.892541885375977,,0,0,0,,,,0,0,,,,,,
RxR,X7HyMhZNoso,RXRG_1237,0,1.5491623878479004,,0,0,0,,,,0,0,,,,,,
RxR,2azQ1b91cZZ,RXRG_123879,0,8.712206840515137,,0,0,0,,,,0,0,,,,,,
RxR,oLBMNvg9in8,RXRG_124032,0,7.559933662414551,,0,0,0,,,,0,0,,,,,,
RxR,TbHJrupSAjP,RXRG_124062,0,5.898001670837402,,0,0,0,,,,0,0,,,,,,
RxR,x8F5xyUWy9e,RXRG_124070,1,2.2141737937927246,,1,0,0,,,,6,32495,,,,,,
RxR,TbHJrupSAjP,RXRG_12423,0,1.4653172492980957,,0,0,0,,,,0,0,,,,,,
RxR,2azQ1b91cZZ,RXRG_124284,1,3.2971253395080566,,0,0,0,,,,6,31641,,,,,,
RxR,zsNo4HB9uLZ,RXRG_124505,1,0.8107847571372986,,0,1,0,,,,6,36060,,,,,,
RxR,oLBMNvg9in8,RXRG_124608,0,4.797191619873047,,0,0,0,,,,0,0,,,,,,
RxR,2azQ1b91cZZ,RXRG_124685,0,6.510919094085693,,0,0,0,,,,0,0,,,,,,
RxR,x8F5xyUWy9e,RXRG_124740,1,1.077895998954773,,0,0,0,,,,6,32743,,,,,,
RxR,2azQ1b91cZZ,RXRG_124817,0,5.243133544921875,,0,0,0,,,,0,0,,,,,,
RxR,TbHJrupSAjP,RXRG_124853,0,13.327993392944336,,0,0,0,,,,0,0,,,,,,
RxR,Z6MFQCViBuw,RXRG_124952,0,1.0980486869812012,,0,0,0,,,,0,0,,,,,,
RxR,zsNo4HB9uLZ,RXRG_125050,0,1.9701942205429077,,0,0,0,,,,0,0,,,,,,
RxR,oLBMNvg9in8,RXRG_125074,1,,,0,0,0,,,,0,0,,,,,,
RxR,QUCTc6BB5sX,RXRG_125151,0,7.480253219604492,,0,0,0,,,,0,0,,,,,,
RxR,2azQ1b91cZZ,RXRG_12525,0,14.311761856079102,,0,0,0,,,,0,0,,,,,,
RxR,EU6Fwq7SyZv,RXRG_125308,0,2.6960952281951904,,0,0,0,,,,0,0,,,,,,
RxR,QUCTc6BB5sX,RXRG_125318,0,7.094620704650879,,0,0,0,,,,0,0,,,,,,
RxR,2azQ1b91cZZ,RXRG_125380,1,1.4376240968704224,,0,0,1,,,,6,36314,,,,,,
RxR,oLBMNvg9in8,RXRG_125417,0,4.592066764831543,,0,0,0,,,,0,0,,,,,,
RxR,2azQ1b91cZZ,RXRG_125431,1,9.9794921875,,1,1,0,,,,6,33007,,,,,,
RxR,2azQ1b91cZZ,RXRG_125549,0,20.826133728027344,,0,0,0,,,,0,0,,,,,,
RxR,2azQ1b91cZZ,RXRG_125582,0,2.823512077331543,,0,0,0,,,,0,0,,,,,,
RxR,zsNo4HB9uLZ,RXRG_125633,0,4.4926228523254395,,0,0,0,,,,0,0,,,,,,
RxR,TbHJrupSAjP,RXRG_125912,0,4.944846153259277,,0,0,0,,,,0,0,,,,,,
RxR,EU6Fwq7SyZv,RXRG_125977,1,9.319086074829102,,0,0,0,,,,6,45619,,,,,,
RxR,oLBMNvg9in8,RXRG_125987,0,1.5505003929138184,,0,0,0,,,,0,0,,,,,,
RxR,QUCTc6BB5sX,RXRG_1265,1,3.511066436767578,,0,1,1,,,,6,41385,,,,,,
RxR,X7HyMhZNoso,RXRG_12785,1,11.503975868225098,,1,1,1,,,,6,31386,,,,,,
RxR,EU6Fwq7SyZv,RXRG_12874,0,11.541016578674316,,0,0,0,,,,0,0,,,,,,
RxR,TbHJrupSAjP,RXRG_12945,1,1.8413074016571045,,1,1,1,,,,6,34337,,,,,,
RxR,QUCTc6BB5sX,RXRG_12961,0,10.78843879699707,,0,0,0,,,,0,0,,,,,,
RxR,X7HyMhZNoso,RXRG_12971,1,6.304538249969482,,0,0,1,,,,6,28590,,,,,,
RxR,zsNo4HB9uLZ,RXRG_13079,0,7.712970733642578,,0,0,0,,,,0,0,,,,,,
RxR,TbHJrupSAjP,RXRG_13107,0,5.340446949005127,,0,0,0,,,,0,0,,,,,,
RxR,Z6MFQCViBuw,RXRG_13237,1,1.4552347660064697,,0,0,0,,,,6,42794,,,,,,
RxR,X7HyMhZNoso,RXRG_13334,1,11.444774627685547,,0,0,0,,,,6,18287,,,,,,
RxR,EU6Fwq7SyZv,RXRG_13371,0,5.595380783081055,,0,0,0,,,,0,0,,,,,,
RxR,zsNo4HB9uLZ,RXRG_13373,0,7.032013893127441,,0,0,0,,,,0,0,,,,,,
RxR,X7HyMhZNoso,RXRG_13470,0,6.7192063331604,,0,0,0,,,,0,0,,,,,,
RxR,QUCTc6BB5sX,RXRG_13496,0,5.877312660217285,,0,0,0,,,,0,0,,,,,,
RxR,2azQ1b91cZZ,RXRG_13689,1,2.280287027359009,,1,0,1,,,,6,30565,,,,,,
RxR,zsNo4HB9uLZ,RXRG_1376,1,5.785513401031494,,0,1,1,,,,6,31905,,,,,,
RxR,2azQ1b91cZZ,RXRG_13780,0,6.3253374099731445,,0,0,0,,,,0,0,,,,,,
RxR,Z6MFQCViBuw,RXRG_13864,0,0.5565999746322632,,0,0,0,,,,0,0,,,,,,
RxR,QUCTc6BB5sX,RXRG_13936,0,4.035916328430176,,0,0,0,,,,0,0,,,,,,
RxR,oLBMNvg9in8,RXRG_14082,0,9.80258560180664,,0,0,0,,,,0,0,,,,,,
RxR,X7HyMhZNoso,RXRG_14105,0,1.9881670475006104,,0,0,0,,,,0,0,,,,,,
RxR,EU6Fwq7SyZv,RXRG_14164,1,6.149993419647217,,1,1,1,,,,6,56739,,,,,,
RxR,oLBMNvg9in8,RXRG_14193,0,9.06032943725586,,0,0,0,,,,0,0,,,,,,
RxR,zsNo4HB9uLZ,RXRG_14194,0,6.446223735809326,,0,0,0,,,,0,0,,,,,,
RxR,X7HyMhZNoso,RXRG_14258,1,1.6494563817977905,,0,1,0,,,,6,34533,,,,,,
RxR,TbHJrupSAjP,RXRG_14600,0,4.650032997131348,,0,0,0,,,,0,0,,,,,,
RxR,TbHJrupSAjP,RXRG_1469,0,10.212461471557617,,0,0,0,,,,0,0,,,,,,
RxR,Z6MFQCViBuw,RXRG_14816,0,15.148746490478516,,0,0,0,,,,0,0,,,,,,
RxR,X7HyMhZNoso,RXRG_14829,0,17.42627716064453,,0,0,0,,,,0,0,,,,,,
RxR,x8F5xyUWy9e,RXRG_15039,0,0.5314655900001526,,0,0,0,,,,0,0,,,,,,
RxR,2azQ1b91cZZ,RXRG_15066,0,6.863938331604004,,0,0,0,,,,0,0,,,,,,
RxR,2azQ1b91cZZ,RXRG_15417,0,18.98802375793457,,0,0,0,,,,0,0,,,,,,
RxR,TbHJrupSAjP,RXRG_15524,0,6.776915550231934,,0,0,0,,,,0,0,,,,,,
RxR,oLBMNvg9in8,RXRG_15827,0,5.179255485534668,,0,0,0,,,,0,0,,,,,,
RxR,X7HyMhZNoso,RXRG_15895,1,6.928983688354492,,1,0,1,,,,6,26742,,,,,,
RxR,TbHJrupSAjP,RXRG_1600,0,1.5868964195251465,,0,0,0,,,,0,0,,,,,,
RxR,TbHJrupSAjP,RXRG_16043,0,9.826589584350586,,0,0,0,,,,0,0,,,,,,
RxR,TbHJrupSAjP,RXRG_16087,0,25.420385360717773,,0,0,0,,,,0,0,,,,,,
RxR,TbHJrupSAjP,RXRG_16096,0,13.08233642578125,,0,0,0,,,,0,0,,,,,,
RxR,TbHJrupSAjP,RXRG_16184,0,6.064602851867676,,0,0,0,,,,0,0,,,,,,
RxR,QUCTc6BB5sX,RXRG_16449,0,6.676650047302246,,0,0,0,,,,0,0,,,,,,
RxR,X7HyMhZNoso,RXRG_16501,0,5.364733695983887,,0,0,0,,,,0,0,,,,,,
RxR,2azQ1b91cZZ,RXRG_16525,1,3.4653067588806152,,0,0,0,,,,6,49163,,,,,,
RxR,Z6MFQCViBuw,RXRG_16604,1,8.939411163330078,,0,0,0,,,,6,50059,,,,,,
RxR,X7HyMhZNoso,RXRG_16677,0,5.168973445892334,,0,0,0,,,,0,0,,,,,,
RxR,EU6Fwq7SyZv,RXRG_16738,0,11.0529146194458,,0,0,0,,,,0,0,,,,,,
RxR,X7HyMhZNoso,RXRG_16836,1,8.14439868927002,,1,1,1,,,,6,9720,,,,,,
RxR,TbHJrupSAjP,RXRG_16856,0,11.460944175720215,,0,0,0,,,,0,0,,,,,,
RxR,EU6Fwq7SyZv,RXRG_16908,1,8.20098876953125,,0,1,1,,,,6,45379,,,,,,
RxR,zsNo4HB9uLZ,RXRG_16949,0,6.512354373931885,,0,0,0,,,,0,0,,,,,,
RxR,zsNo4HB9uLZ,RXRG_17147,1,2.8497273921966553,,1,1,1,,,,6,20005,,,,,,
RxR,2azQ1b91cZZ,RXRG_17222,0,9.25731086730957,,0,0,0,,,,0,0,,,,,,
RxR,Z6MFQCViBuw,RXRG_17226,0,3.399916410446167,,0,0,0,,,,0,0,,,,,,
RxR,EU6Fwq7SyZv,RXRG_17317,0,9.226962089538574,,0,0,0,,,,0,0,,,,,,
RxR,X7HyMhZNoso,RXRG_17517,0,10.142194747924805,,0,0,0,,,,0,0,,,,,,
RxR,8194nk5LbLH,RXRG_17555,0,9.946029663085938,,0,0,0,,,,0,0,,,,,,
RxR,Z6MFQCViBuw,RXRG_17641,0,5.558696746826172,,0,0,0,,,,0,0,,,,,,
RxR,8194nk5LbLH,RXRG_17646,0,4.867461681365967,,0,0,0,,,,0,0,,,,,,
RxR,2azQ1b91cZZ,RXRG_17677,0,12.587503433227539,,0,0,0,,,,0,0,,,,,,
RxR,oLBMNvg9in8,RXRG_1801,0,4.15597677230835,,0,0,0,,,,0,0,,,,,,
RxR,x8F5xyUWy9e,RXRG_18050,0,5.806280612945557,,0,0,0,,,,0,0,,,,,,
RxR,zsNo4HB9uLZ,RXRG_18147,1,2.1645994186401367,,1,0,1,,,,6,26479,,,,,,
RxR,QUCTc6BB5sX,RXRG_18274,0,8.618202209472656,,0,0,0,,,,0,0,,,,,,
RxR,QUCTc6BB5sX,RXRG_18300,0,1.4724005460739136,,0,0,0,,,,0,0,,,,,,
RxR,X7HyMhZNoso,RXRG_18328,1,3.7350850105285645,,0,0,1,,,,6,31592,,,,,,
RxR,QUCTc6BB5sX,RXRG_18356,1,4.638104438781738,,0,0,0,,,,6,45316,,,,,,
RxR,8194nk5LbLH,RXRG_18511,1,3.552321195602417,,0,1,1,,,,6,31915,,,,,,
RxR,TbHJrupSAjP,RXRG_18700,0,4.716233253479004,,0,0,0,,,,0,0,,,,,,
RxR,TbHJrupSAjP,RXRG_18766,0,2.624094009399414,,0,0,0,,,,0,0,,,,,,
RxR,QUCTc6BB5sX,RXRG_18784,1,3.7067174911499023,,0,0,0,,,,6,32880,,,,,,
RxR,2azQ1b91cZZ,RXRG_1887,0,7.718315601348877,,0,0,0,,,,0,0,,,,,,
RxR,Z6MFQCViBuw,RXRG_19049,0,5.516703128814697,,0,0,0,,,,0,0,,,,,,
RxR,zsNo4HB9uLZ,RXRG_19158,0,8.73391342163086,,0,0,0,,,,0,0,,,,,,
RxR,X7HyMhZNoso,RXRG_19199,1,4.43151330947876,,1,1,1,,,,6,14439,,,,,,
RxR,TbHJrupSAjP,RXRG_19234,1,5.2233171463012695,,0,0,0,,,,6,37626,,,,,,
RxR,zsNo4HB9uLZ,RXRG_19253,0,2.8921141624450684,,0,0,0,,,,0,0,,,,,,
RxR,X7HyMhZNoso,RXRG_19275,0,4.761279582977295,,0,0,0,,,,0,0,,,,,,
RxR,oLBMNvg9in8,RXRG_1943,0,2.223234176635742,,0,0,0,,,,0,0,,,,,,
RxR,2azQ1b91cZZ,RXRG_1962,0,14.133369445800781,,0,0,0,,,,0,0,,,,,,
RxR,oLBMNvg9in8,RXRG_19629,0,,,0,0,0,,,,0,0,,,,,,
RxR,TbHJrupSAjP,RXRG_19763,0,4.584039211273193,,0,0,0,,,,0,0,,,,,,
RxR,zsNo4HB9uLZ,RXRG_19871,1,3.432955026626587,,0,0,0,,,,6,33796,,,,,,
RxR,TbHJrupSAjP,RXRG_19873,0,11.082938194274902,,0,0,0,,,,0,0,,,,,,
RxR,EU6Fwq7SyZv,RXRG_19917,0,10.265507698059082,,0,0,0,,,,0,0,,,,,,
RxR,oLBMNvg9in8,RXRG_19954,1,1.3977327346801758,,1,1,1,,,,6,17339,,,,,,
RxR,EU6Fwq7SyZv,RXRG_20107,0,14.203393936157227,,0,0,0,,,,0,0,,,,,,
RxR,zsNo4HB9uLZ,RXRG_20110,0,10.232270240783691,,0,0,0,,,,0,0,,,,,,
RxR,oLBMNvg9in8,RXRG_20190,0,14.747694969177246,,0,0,0,,,,0,0,,,,,,
RxR,EU6Fwq7SyZv,RXRG_20476,1,3.7984657287597656,,0,1,1,,,,6,57485,,,,,,
RxR,QUCTc6BB5sX,RXRG_20691,1,4.60595703125,,1,0,1,,,,6,37070,,,,,,
RxR,X7HyMhZNoso,RXRG_20729,1,7.078447341918945,,1,1,0,,,,6,35454,,,,,,
RxR,zsNo4HB9uLZ,RXRG_20737,1,6.500121593475342,,0,1,1,,,,6,19255,,,,,,
RxR,oLBMNvg9in8,RXRG_20768,0,8.372282028198242,,0,0,0,,,,0,0,,,,,,
RxR,oLBMNvg9in8,RXRG_20897,0,16.938631057739258,,0,0,0,,,,0,0,,,,,,
RxR,2azQ1b91cZZ,RXRG_20924,1,5.577127456665039,,0,0,0,,,,6,37380,,,,,,
RxR,zsNo4HB9uLZ,RXRG_21206,0,4.577038764953613,,0,0,0,,,,0,0,,,,,,
RxR,oLBMNvg9in8,RXRG_21254,1,,,0,0,0,,,,6,58115,,,,,,
RxR,zsNo4HB9uLZ,RXRG_21360,0,2.8170721530914307,,0,0,0,,,,0,0,,,,,,
RxR,X7HyMhZNoso,RXRG_21571,0,7.713149070739746,,0,0,0,,,,0,0,,,,,,
RxR,Z6MFQCViBuw,RXRG_21574,0,11.194684982299805,,0,0,0,,,,0,0,,,,,,
RxR,2azQ1b91cZZ,RXRG_21699,1,0.3116605281829834,,0,1,1,,,,6,33368,,,,,,
RxR,TbHJrupSAjP,RXRG_21706,0,9.515396118164062,,0,0,0,,,,0,0,,,,,,
RxR,EU6Fwq7SyZv,RXRG_2171,0,7.947068214416504,,0,0,0,,,,0,0,,,,,,
RxR,QUCTc6BB5sX,RXRG_21723,0,8.236837387084961,,0,0,0,,,,0,0,,,,,,
RxR,QUCTc6BB5sX,RXRG_21791,0,4.754782676696777,,0,0,0,,,,0,0,,,,,,
RxR,X7HyMhZNoso,RXRG_21796,1,7.701162338256836,,0,0,1,,,,6,15443,,,,,,
RxR,EU6Fwq7SyZv,RXRG_21975,0,7.057506561279297,,0,0,0,,,,0,0,,,,,,
RxR,EU6Fwq7SyZv,RXRG_22197,0,11.262482643127441,,0,0,0,,,,0,0,,,,,,
RxR,TbHJrupSAjP,RXRG_22296,1,2.5717251300811768,,0,0,0,,,,6,31770,,,,,,
RxR,Z6MFQCViBuw,RXRG_22323,1,1.8952456712722778,,0,0,0,,,,6,39589,,,,,,
RxR,TbHJrupSAjP,RXRG_22526,0,6.171037673950195,,0,0,0,,,,0,0,,,,,,
RxR,2azQ1b91cZZ,RXRG_22785,0,14.840314865112305,,0,0,0,,,,0,0,,,,,,
RxR,TbHJrupSAjP,RXRG_23112,0,7.012800216674805,,0,0,0,,,,0,0,,,,,,
RxR,Z6MFQCViBuw,RXRG_23174,0,3.8217477798461914,,0,0,0,,,,0,0,,,,,,
RxR,EU6Fwq7SyZv,RXRG_23375,1,10.83456039428711,,1,1,1,,,,6,57488,,,,,,
RxR,Z6MFQCViBuw,RXRG_23577,0,3.933335304260254,,0,0,0,,,,0,0,,,,,,
RxR,TbHJrupSAjP,RXRG_23648,0,4.524640083312988,,0,0,0,,,,0,0,,,,,,
RxR,2azQ1b91cZZ,RXRG_23719,1,2.716454029083252,,1,1,0,,,,6,52708,,,,,,
RxR,TbHJrupSAjP,RXRG_23731,0,2.780144691467285,,0,0,0,,,,0,0,,,,,,
RxR,zsNo4HB9uLZ,RXRG_23779,0,2.906644344329834,,0,0,0,,,,0,0,,,,,,
RxR,oLBMNvg9in8,RXRG_23809,0,1.7987644672393799,,0,0,0,,,,0,0,,,,,,
RxR,2azQ1b91cZZ,RXRG_23958,0,5.392237663269043,,0,0,0,,,,0,0,,,,,,
RxR,oLBMNvg9in8,RXRG_2431,0,,,0,0,0,,,,0,0,,,,,,
RxR,QUCTc6BB5sX,RXRG_24385,0,3.399801015853882,,0,0,0,,,,0,0,,,,,,
RxR,zsNo4HB9uLZ,RXRG_24395,0,4.853437423706055,,0,0,0,,,,0,0,,,,,,
RxR,QUCTc6BB5sX,RXRG_24458,0,5.349880218505859,,0,0,0,,,,0,0,,,,,,
RxR,2azQ1b91cZZ,RXRG_24842,0,8.484833717346191,,0,0,0,,,,0,0,,,,,,
RxR,2azQ1b91cZZ,RXRG_25026,0,17.041690826416016,,0,0,0,,,,0,0,,,,,,
RxR,2azQ1b91cZZ,RXRG_25138,0,9.971887588500977,,0,0,0,,,,0,0,,,,,,
RxR,Z6MFQCViBuw,RXRG_25465,0,8.579503059387207,,0,0,0,,,,0,0,,,,,,
RxR,TbHJrupSAjP,RXRG_25512,0,7.930068492889404,,0,0,0,,,,0,0,,,,,,
RxR,oLBMNvg9in8,RXRG_25692,0,10.704412460327148,,0,0,0,,,,0,0,,,,,,
RxR,Z6MFQCViBuw,RXRG_25863,0,6.95456600189209,,0,0,0,,,,0,0,,,,,,
RxR,oLBMNvg9in8,RXRG_26092,1,5.967928886413574,,1,0,1,,,,6,45414,,,,,,
RxR,TbHJrupSAjP,RXRG_26100,1,4.851047992706299,,1,1,1,,,,6,16787,,,,,,
RxR,QUCTc6BB5sX,RXRG_26140,1,1.9044089317321777,,0,1,1,,,,6,26704,,,,,,
RxR,2azQ1b91cZZ,RXRG_26156,0,13.82638931274414,,0,0,0,,,,0,0,,,,,,
RxR,QUCTc6BB5sX,RXRG_26353,0,8.328426361083984,,0,0,0,,,,0,0,,,,,,
RxR,oLBMNvg9in8,RXRG_26553,0,3.8166067600250244,,0,0,0,,,,0,0,,,,,,
RxR,zsNo4HB9uLZ,RXRG_26596,0,7.173229217529297,,0,0,0,,,,0,0,,,,,,
RxR,zsNo4HB9uLZ,RXRG_2662,1,12.381500244140625,,0,1,1,,,,6,34081,,,,,,
RxR,QUCTc6BB5sX,RXRG_26754,1,3.0489487648010254,,1,0,0,,,,6,22695,,,,,,
RxR,2azQ1b91cZZ,RXRG_26769,1,5.360110759735107,,1,1,1,,,,6,31036,,,,,,
RxR,2azQ1b91cZZ,RXRG_26772,1,6.214659214019775,,0,0,0,,,,6,50486,,,,,,
RxR,2azQ1b91cZZ,RXRG_26838,0,4.151632785797119,,0,0,0,,,,0,0,,,,,,
RxR,EU6Fwq7SyZv,RXRG_26957,0,6.518526554107666,,0,0,0,,,,0,0,,,,,,
RxR,2azQ1b91cZZ,RXRG_27036,1,17.806087493896484,,0,0,0,,,,6,30624,,,,,,
RxR,TbHJrupSAjP,RXRG_27263,0,7.3201799392700195,,0,0,0,,,,0,0,,,,,,
RxR,X7HyMhZNoso,RXRG_27287,0,6.350211143493652,,0,0,0,,,,0,0,,,,,,
RxR,Z6MFQCViBuw,RXRG_27381,0,2.8621835708618164,,0,0,0,,,,0,0,,,,,,
RxR,X7HyMhZNoso,RXRG_274,0,15.497995376586914,,0,0,0,,,,0,0,,,,,,
RxR,X7HyMhZNoso,RXRG_27407,1,2.744117498397827,,1,1,1,,,,6,12601,,,,,,
RxR,2azQ1b91cZZ,RXRG_27416,0,7.587765693664551,,0,0,0,,,,0,0,,,,,,
RxR,QUCTc6BB5sX,RXRG_27421,0,8.067948341369629,,0,0,0,,,,0,0,,,,,,
RxR,oLBMNvg9in8,RXRG_27432,1,,,0,0,0,,,,6,44731,,,,,,
RxR,oLBMNvg9in8,RXRG_27441,0,8.036633491516113,,0,0,0,,,,0,0,,,,,,
RxR,QUCTc6BB5sX,RXRG_27449,0,11.954254150390625,,0,0,0,,,,0,0,,,,,,
RxR,2azQ1b91cZZ,RXRG_27540,0,12.450252532958984,,0,0,0,,,,0,0,,,,,,
RxR,x8F5xyUWy9e,RXRG_27554,0,1.9607149362564087,,0,0,0,,,,0,0,,,,,,
RxR,QUCTc6BB5sX,RXRG_27623,0,5.907029628753662,,0,0,0,,,,0,0,,,,,,
RxR,oLBMNvg9in8,RXRG_27769,0,6.061542510986328,,0,0,0,,,,0,0,,,,,,
RxR,oLBMNvg9in8,RXRG_27849,0,7.403438091278076,,0,0,0,,,,0,0,,,,,,
RxR,TbHJrupSAjP,RXRG_2785,0,8.82861328125,,0,0,0,,,,0,0,,,,,,
RxR,zsNo4HB9uLZ,RXRG_27949,0,8.016357421875,,0,0,0,,,,0,0,,,,,,
RxR,EU6Fwq7SyZv,RXRG_27968,0,8.950599670410156,,0,0,0,,,,0,0,,,,,,
RxR,2azQ1b91cZZ,RXRG_28000,0,20.376205444335938,,0,0,0,,,,0,0,,,,,,
RxR,2azQ1b91cZZ,RXRG_2838,0,6.047452449798584,,0,0,0,,,,0,0,,,,,,
RxR,X7HyMhZNoso,RXRG_28432,0,6.204148292541504,,0,0,0,,,,0,0,,,,,,
RxR,zsNo4HB9uLZ,RXRG_28515,1,4.717483043670654,,1,1,1,,,,6,22113,,,,,,
RxR,x8F5xyUWy9e,RXRG_2855,0,2.5234947204589844,,0,0,0,,,,0,0,,,,,,
RxR,X7HyMhZNoso,RXRG_28710,0,4.7186994552612305,,0,0,0,,,,0,0,,,,,,
RxR,Z6MFQCViBuw,RXRG_28768,1,1.4179471731185913,,0,0,0,,,,6,51877,,,,,,
RxR,X7HyMhZNoso,RXRG_28809,1,6.605873107910156,,0,1,1,,,,6,20733,,,,,,
RxR,QUCTc6BB5sX,RXRG_28811,0,11.17313289642334,,0,0,0,,,,0,0,,,,,,
RxR,zsNo4HB9uLZ,RXRG_28903,1,7.135210037231445,,0,0,0,,,,6,36244,,,,,,
RxR,2azQ1b91cZZ,RXRG_29009,0,6.127242088317871,,0,0,0,,,,0,0,,,,,,
RxR,TbHJrupSAjP,RXRG_2911,0,6.640424728393555,,0,0,0,,,,0,0,,,,,,
RxR,QUCTc6BB5sX,RXRG_29435,1,2.690152168273926,,0,1,1,,,,6,32569,,,,,,
RxR,TbHJrupSAjP,RXRG_29572,0,13.093745231628418,,0,0,0,,,,0,0,,,,,,
RxR,QUCTc6BB5sX,RXRG_29599,1,0.49012207984924316,,0,1,1,,,,6,32559,,,,,,
RxR,TbHJrupSAjP,RXRG_29901,1,4.377920627593994,,1,1,1,,,,6,27562,,,,,,
RxR,zsNo4HB9uLZ,RXRG_30083,1,4.657895088195801,,1,1,0,,,,6,31213,,,,,,
RxR,Z6MFQCViBuw,RXRG_30258,0,1.5597823858261108,,0,0,0,,,,0,0,,,,,,
RxR,EU6Fwq7SyZv,RXRG_3031,0,2.0767738819122314,,0,0,0,,,,0,0,,,,,,
RxR,QUCTc6BB5sX,RXRG_30346,1,8.785447120666504,,1,1,1,,,,6,30330,,,,,,
RxR,zsNo4HB9uLZ,RXRG_30417,0,2.4458823204040527,,0,0,0,,,,0,0,,,,,,
RxR,TbHJrupSAjP,RXRG_30474,0,2.1217291355133057,,0,0,0,,,,0,0,,,,,,
RxR,QUCTc6BB5sX,RXRG_30578,0,18.120899200439453,,0,0,0,,,,0,0,,,,,,
RxR,2azQ1b91cZZ,RXRG_30678,0,21.696199417114258,,0,0,0,,,,0,0,,,,,,
RxR,X7HyMhZNoso,RXRG_30686,1,2.885145664215088,,0,1,1,,,,6,17866,,,,,,
RxR,QUCTc6BB5sX,RXRG_30832,0,8.047402381896973,,0,0,0,,,,0,0,,,,,,
RxR,EU6Fwq7SyZv,RXRG_30905,0,7.768277645111084,,0,0,0,,,,0,0,,,,,,
RxR,oLBMNvg9in8,RXRG_3105,1,,,0,0,0,,,,6,46715,,,,,,
RxR,EU6Fwq7SyZv,RXRG_31158,0,8.280050277709961,,0,0,0,,,,0,0,,,,,,
RxR,TbHJrupSAjP,RXRG_31426,0,8.512839317321777,,0,0,0,,,,0,0,,,,,,
RxR,QUCTc6BB5sX,RXRG_31544,0,2.7700884342193604,,0,0,0,,,,0,0,,,,,,
RxR,EU6Fwq7SyZv,RXRG_31612,0,9.424555778503418,,0,0,0,,,,0,0,,,,,,
RxR,TbHJrupSAjP,RXRG_31641,0,1.3577332496643066,,0,0,0,,,,0,0,,,,,,
RxR,X7HyMhZNoso,RXRG_31761,1,2.9517478942871094,,1,1,1,,,,6,19149,,,,,,
RxR,EU6Fwq7SyZv,RXRG_31897,0,9.065817832946777,,0,0,0,,,,0,0,,,,,,
RxR,TbHJrupSAjP,RXRG_31963,0,1.0061655044555664,,0,0,0,,,,0,0,,,,,,
RxR,EU6Fwq7SyZv,RXRG_32092,0,2.4876089096069336,,0,0,0,,,,0,0,,,,,,
RxR,zsNo4HB9uLZ,RXRG_32431,0,8.88740062713623,,0,0,0,,,,0,0,,,,,,
RxR,QUCTc6BB5sX,RXRG_32449,0,2.73958683013916,,0,0,0,,,,0,0,,,,,,
RxR,EU6Fwq7SyZv,RXRG_32666,1,3.709662437438965,,0,0,0,,,,6,41025,,,,,,
RxR,zsNo4HB9uLZ,RXRG_32880,0,13.974693298339844,,0,0,0,,,,0,0,,,,,,
RxR,X7HyMhZNoso,RXRG_3292,0,10.582780838012695,,0,0,0,,,,0,0,,,,,,
RxR,QUCTc6BB5sX,RXRG_3311,0,2.0742251873016357,,0,0,0,,,,0,0,,,,,,
RxR,x8F5xyUWy9e,RXRG_33151,0,1.3019075393676758,,0,0,0,,,,0,0,,,,,,
RxR,QUCTc6BB5sX,RXRG_33193,0,1.9844104051589966,,0,0,0,,,,0,0,,,,,,
RxR,Z6MFQCViBuw,RXRG_33245,0,7.113624095916748,,0,0,0,,,,0,0,,,,,,
RxR,EU6Fwq7SyZv,RXRG_33262,0,4.22710657119751,,0,0,0,,,,0,0,,,,,,
RxR,Z6MFQCViBuw,RXRG_333,1,3.6237058639526367,,1,1,1,,,,0,0,,,,,,
RxR,2azQ1b91cZZ,RXRG_33309,1,8.802362442016602,,0,0,0,,,,6,32556,,,,,,
RxR,TbHJrupSAjP,RXRG_33389,0,7.987693786621094,,0,0,0,,,,0,0,,,,,,
RxR,X7HyMhZNoso,RXRG_33758,1,5.423088550567627,,0,0,0,,,,6,19521,,,,,,
RxR,X7HyMhZNoso,RXRG_33839,1,3.5664219856262207,,0,0,0,,,,6,30635,,,,,,
RxR,2azQ1b91cZZ,RXRG_33951,0,3.0321192741394043,,0,0,0,,,,0,0,,,,,,
RxR,2azQ1b91cZZ,RXRG_33973,0,5.844742298126221,,0,0,0,,,,0,0,,,,,,
RxR,Z6MFQCViBuw,RXRG_34054,0,0.456632524728775,,0,0,0,,,,0,0,,,,,,
RxR,QUCTc6BB5sX,RXRG_34084,1,11.591239929199219,,0,0,0,,,,6,34757,,,,,,
RxR,TbHJrupSAjP,RXRG_34131,0,0.09149201214313507,,0,0,0,,,,0,0,,,,,,
RxR,TbHJrupSAjP,RXRG_34201,1,14.674784660339355,,0,0,0,,,,6,24137,,,,,,
RxR,QUCTc6BB5sX,RXRG_34232,1,1.062423825263977,,1,1,1,,,,0,0,,,,,,
RxR,zsNo4HB9uLZ,RXRG_34240,0,3.6804113388061523,,0,0,0,,,,0,0,,,,,,
RxR,QUCTc6BB5sX,RXRG_34276,0,5.666201591491699,,0,0,0,,,,0,0,,,,,,
RxR,QUCTc6BB5sX,RXRG_34685,0,4.355856895446777,,0,0,0,,,,0,0,,,,,,
RxR,2azQ1b91cZZ,RXRG_34733,0,17.631689071655273,,0,0,0,,,,0,0,,,,,,
RxR,x8F5xyUWy9e,RXRG_34762,0,3.6267881393432617,,0,0,0,,,,0,0,,,,,,
RxR,EU6Fwq7SyZv,RXRG_34764,0,4.52720832824707,,0,0,0,,,,0,0,,,,,,
RxR,zsNo4HB9uLZ,RXRG_34894,1,3.075101375579834,,0,0,0,,,,6,26198,,,,,,
RxR,QUCTc6BB5sX,RXRG_35016,0,9.660003662109375,,0,0,0,,,,0,0,,,,,,
RxR,x8F5xyUWy9e,RXRG_35017,1,11.189663887023926,,0,0,0,,,,6,31367,,,,,,
RxR,Z6MFQCViBuw,RXRG_35305,0,8.506465911865234,,0,0,0,,,,0,0,,,,,,
RxR,TbHJrupSAjP,RXRG_35330,0,6.473840713500977,,0,0,0,,,,0,0,,,,,,
RxR,2azQ1b91cZZ,RXRG_35363,0,4.560319900512695,,0,0,0,,,,0,0,,,,,,
RxR,Z6MFQCViBuw,RXRG_35533,0,5.495491027832031,,0,0,0,,,,0,0,,,,,,
RxR,2azQ1b91cZZ,RXRG_35634,0,4.378465175628662,,0,0,0,,,,0,0,,,,,,
RxR,2azQ1b91cZZ,RXRG_35694,1,12.676970481872559,,1,1,1,,,,6,31961,,,,,,
RxR,zsNo4HB9uLZ,RXRG_35931,0,7.139764785766602,,0,0,0,,,,0,0,,,,,,
RxR,TbHJrupSAjP,RXRG_36054,1,6.349373817443848,,0,1,0,,,,6,25232,,,,,,
RxR,X7HyMhZNoso,RXRG_36165,0,1.2504125833511353,,0,0,0,,,,0,0,,,,,,
RxR,2azQ1b91cZZ,RXRG_3624,1,10.806438446044922,,0,0,0,,,,6,43223,,,,,,
RxR,2azQ1b91cZZ,RXRG_3664,1,7.63116455078125,,0,1,1,,,,6,45766,,,,,,
RxR,zsNo4HB9uLZ,RXRG_3668,1,16.60883903503418,,0,1,1,,,,6,29598,,,,,,
RxR,oLBMNvg9in8,RXRG_36787,0,2.055392026901245,,0,0,0,,,,0,0,,,,,,
RxR,TbHJrupSAjP,RXRG_36940,1,19.564102172851562,,0,0,0,,,,6,25743,,,,,,
RxR,2azQ1b91cZZ,RXRG_36951,0,2.9813992977142334,,0,0,0,,,,0,0,,,,,,
RxR,zsNo4HB9uLZ,RXRG_37280,0,7.363760948181152,,0,0,0,,,,0,0,,,,,,
RxR,TbHJrupSAjP,RXRG_37304,0,11.141124725341797,,0,0,0,,,,0,0,,,,,,
RxR,2azQ1b91cZZ,RXRG_37312,0,4.727826118469238,,0,0,0,,,,0,0,,,,,,
RxR,2azQ1b91cZZ,RXRG_37518,0,5.61795711517334,,0,0,0,,,,0,0,,,,,,
RxR,EU6Fwq7SyZv,RXRG_37524,0,3.6346826553344727,,0,0,0,,,,0,0,,,,,,
RxR,X7HyMhZNoso,RXRG_37722,0,14.603344917297363,,0,0,0,,,,0,0,,,,,,
RxR,2azQ1b91cZZ,RXRG_37741,0,8.419419288635254,,0,0,0,,,,0,0,,,,,,
RxR,X7HyMhZNoso,RXRG_37861,0,3.064455509185791,,0,0,0,,,,0,0,,,,,,
RxR,TbHJrupSAjP,RXRG_37928,0,11.890055656433105,,0,0,0,,,,0,0,,,,,,
RxR,x8F5xyUWy9e,RXRG_37954,0,5.5386738777160645,,0,0,0,,,,0,0,,,,,,
RxR,QUCTc6BB5sX,RXRG_38087,1,1.5056596994400024,,1,1,1,,,,6,26104,,,,,,
RxR,TbHJrupSAjP,RXRG_38217,0,2.617051839828491,,0,0,0,,,,0,0,,,,,,
RxR,x8F5xyUWy9e,RXRG_38247,1,0.8585741519927979,,1,1,1,,,,6,35148,,,,,,
RxR,zsNo4HB9uLZ,RXRG_38284,0,3.0535173416137695,,0,0,0,,,,0,0,,,,,,
RxR,zsNo4HB9uLZ,RXRG_38289,0,4.403890132904053,,0,0,0,,,,0,0,,,,,,
RxR,2azQ1b91cZZ,RXRG_383,0,1.0469114780426025,,0,0,0,,,,0,0,,,,,,
RxR,TbHJrupSAjP,RXRG_385,1,3.465618371963501,,0,1,0,,,,6,29642,,,,,,
RxR,2azQ1b91cZZ,RXRG_38657,0,9.025943756103516,,0,0,0,,,,0,0,,,,,,
RxR,Z6MFQCViBuw,RXRG_38863,0,4.84775447845459,,0,0,0,,,,0,0,,,,,,
RxR,2azQ1b91cZZ,RXRG_38943,1,20.121736526489258,,0,1,0,,,,6,31507,,,,,,
RxR,EU6Fwq7SyZv,RXRG_38974,0,10.255956649780273,,0,0,0,,,,0,0,,,,,,
RxR,X7HyMhZNoso,RXRG_39008,0,7.770944595336914,,0,0,0,,,,0,0,,,,,,
RxR,TbHJrupSAjP,RXRG_39062,0,3.4230051040649414,,0,0,0,,,,0,0,,,,,,
RxR,X7HyMhZNoso,RXRG_39266,0,1.5462454557418823,,0,0,0,,,,0,0,,,,,,
RxR,pLe4wQe7qrG,RXRG_3941,1,5.9710893630981445,,1,0,0,,,,6,40165,,,,,,
RxR,TbHJrupSAjP,RXRG_39444,0,4.833557605743408,,0,0,0,,,,0,0,,,,,,
RxR,EU6Fwq7SyZv,RXRG_39522,0,0.5942327976226807,,0,0,0,,,,0,0,,,,,,
RxR,QUCTc6BB5sX,RXRG_39557,0,5.299402713775635,,0,0,0,,,,0,0,,,,,,
RxR,X7HyMhZNoso,RXRG_39628,1,10.258811950683594,,0,1,1,,,,6,23923,,,,,,
RxR,2azQ1b91cZZ,RXRG_39681,1,3.2092201709747314,,0,0,0,,,,6,38073,,,,,,
RxR,2azQ1b91cZZ,RXRG_39861,0,6.832505226135254,,0,0,0,,,,0,0,,,,,,
RxR,X7HyMhZNoso,RXRG_39949,0,18.085391998291016,,0,0,0,,,,0,0,,,,,,
RxR,zsNo4HB9uLZ,RXRG_39963,0,2.7885847091674805,,0,0,0,,,,0,0,,,,,,
RxR,2azQ1b91cZZ,RXRG_40038,0,19.91477394104004,,0,0,0,,,,0,0,,,,,,
RxR,2azQ1b91cZZ,RXRG_40600,0,0.3491457998752594,,0,0,0,,,,0,0,,,,,,
RxR,2azQ1b91cZZ,RXRG_40664,0,6.9254231452941895,,0,0,0,,,,0,0,,,,,,
RxR,oLBMNvg9in8,RXRG_4069,1,,,0,0,0,,,,0,0,,,,,,
RxR,2azQ1b91cZZ,RXRG_40853,0,7.984474182128906,,0,0,0,,,,0,0,,,,,,
RxR,oLBMNvg9in8,RXRG_41040,1,,,0,0,0,,,,0,0,,,,,,
RxR,TbHJrupSAjP,RXRG_41441,1,17.710735321044922,,0,0,0,,,,6,16542,,,,,,
RxR,EU6Fwq7SyZv,RXRG_41577,0,1.679127812385559,,0,0,0,,,,0,0,,,,,,
RxR,zsNo4HB9uLZ,RXRG_41641,0,5.281667709350586,,0,0,0,,,,0,0,,,,,,
RxR,oLBMNvg9in8,RXRG_41651,0,4.744866371154785,,0,0,0,,,,0,0,,,,,,
RxR,zsNo4HB9uLZ,RXRG_4174,0,2.523768186569214,,0,0,0,,,,0,0,,,,,,
RxR,oLBMNvg9in8,RXRG_41779,0,5.288046836853027,,0,0,0,,,,0,0,,,,,,
RxR,EU6Fwq7SyZv,RXRG_41833,0,2.4560585021972656,,0,0,0,,,,0,0,,,,,,
RxR,X7HyMhZNoso,RXRG_41895,0,3.5173163414001465,,0,0,0,,,,0,0,,,,,,
RxR,oLBMNvg9in8,RXRG_41969,0,,,0,0,0,,,,0,0,,,,,,
RxR,x8F5xyUWy9e,RXRG_42151,0,3.7571730613708496,,0,0,0,,,,0,0,,,,,,
RxR,QUCTc6BB5sX,RXRG_42480,0,5.470089912414551,,0,0,0,,,,0,0,,,,,,
RxR,QUCTc6BB5sX,RXRG_42515,0,6.1162109375,,0,0,0,,,,0,0,,,,,,
RxR,Z6MFQCViBuw,RXRG_4279,0,4.6451826095581055,,0,0,0,,,,0,0,,,,,,
RxR,QUCTc6BB5sX,RXRG_42796,0,8.24797248840332,,0,0,0,,,,0,0,,,,,,
RxR,TbHJrupSAjP,RXRG_42828,0,17.683197021484375,,0,0,0,,,,0,0,,,,,,
RxR,2azQ1b91cZZ,RXRG_43157,0,7.053072929382324,,0,0,0,,,,0,0,,,,,,
RxR,X7HyMhZNoso,RXRG_43203,1,1.267223596572876,,1,1,0,,,,6,24534,,,,,,
RxR,QUCTc6BB5sX,RXRG_4344,0,4.181333541870117,,0,0,0,,,,0,0,,,,,,
RxR,zsNo4HB9uLZ,RXRG_43738,0,10.595356941223145,,0,0,0,,,,0,0,,,,,,
RxR,QUCTc6BB5sX,RXRG_4406,0,3.905801773071289,,0,0,0,,,,0,0,,,,,,
RxR,EU6Fwq7SyZv,RXRG_44208,0,1.7282661199569702,,0,0,0,,,,0,0,,,,,,
RxR,X7HyMhZNoso,RXRG_44242,1,4.642699718475342,,0,0,1,,,,6,25597,,,,,,
RxR,QUCTc6BB5sX,RXRG_44295,0,21.54500389099121,,0,0,0,,,,0,0,,,,,,
RxR,EU6Fwq7SyZv,RXRG_44306,0,9.878106117248535,,0,0,0,,,,0,0,,,,,,
RxR,2azQ1b91cZZ,RXRG_44311,0,7.880312919616699,,0,0,0,,,,0,0,,,,,,
RxR,Z6MFQCViBuw,RXRG_44604,0,7.405867576599121,,0,0,0,,,,0,0,,,,,,
RxR,zsNo4HB9uLZ,RXRG_44668,0,4.648273468017578,,0,0,0,,,,0,0,,,,,,
RxR,TbHJrupSAjP,RXRG_44733,0,7.258871078491211,,0,0,0,,,,0,0,,,,,,
RxR,x8F5xyUWy9e,RXRG_44834,0,3.9202651977539062,,0,0,0,,,,0,0,,,,,,
RxR,TbHJrupSAjP,RXRG_45048,0,24.195850372314453,,0,0,0,,,,0,0,,,,,,
RxR,2azQ1b91cZZ,RXRG_45054,0,16.903654098510742,,0,0,0,,,,0,0,,,,,,
RxR,2azQ1b91cZZ,RXRG_45074,0,4.9040937423706055,,0,0,0,,,,0,0,,,,,,
RxR,oLBMNvg9in8,RXRG_45178,0,2.7305266857147217,,0,0,0,,,,0,0,,,,,,
RxR,X7HyMhZNoso,RXRG_45389,0,4.560291767120361,,0,0,0,,,,0,0,,,,,,
RxR,QUCTc6BB5sX,RXRG_45561,0,5.558041572570801,,0,0,0,,,,0,0,,,,,,
RxR,Z6MFQCViBuw,RXRG_45622,0,13.716330528259277,,0,0,0,,,,0,0,,,,,,
RxR,QUCTc6BB5sX,RXRG_4587,0,1.9896132946014404,,0,0,0,,,,0,0,,,,,,
RxR,2azQ1b91cZZ,RXRG_46172,0,1.7455644607543945,,0,0,0,,,,0,0,,,,,,
RxR,zsNo4HB9uLZ,RXRG_46229,1,3.3481640815734863,,0,0,0,,,,6,24902,,,,,,
RxR,QUCTc6BB5sX,RXRG_46334,0,0.8632873892784119,,0,0,0,,,,0,0,,,,,,
RxR,2azQ1b91cZZ,RXRG_46527,0,6.6027445793151855,,0,0,0,,,,0,0,,,,,,
RxR,X7HyMhZNoso,RXRG_46661,0,4.927321434020996,,0,0,0,,,,0,0,,,,,,
RxR,zsNo4HB9uLZ,RXRG_46728,0,2.193470001220703,,0,0,0,,,,0,0,,,,,,
RxR,2azQ1b91cZZ,RXRG_4683,0,12.949764251708984,,0,0,0,,,,0,0,,,,,,
RxR,QUCTc6BB5sX,RXRG_46837,0,8.68984317779541,,0,0,0,,,,0,0,,,,,,
RxR,oLBMNvg9in8,RXRG_46959,0,7.48435640335083,,0,0,0,,,,0,0,,,,,,
RxR,X7HyMhZNoso,RXRG_46978,0,4.934584140777588,,0,0,0,,,,0,0,,,,,,
RxR,zsNo4HB9uLZ,RXRG_47070,0,5.526601314544678,,0,0,0,,,,0,0,,,,,,
RxR,X7HyMhZNoso,RXRG_47134,0,4.40830135345459,,0,0,0,,,,0,0,,,,,,
RxR,EU6Fwq7SyZv,RXRG_47240,0,5.398341178894043,,0,0,0,,,,0,0,,,,,,
RxR,QUCTc6BB5sX,RXRG_47262,0,10.93266487121582,,0,0,0,,,,0,0,,,,,,
RxR,2azQ1b91cZZ,RXRG_47362,0,10.096120834350586,,0,0,0,,,,0,0,,,,,,
RxR,zsNo4HB9uLZ,RXRG_47453,1,3.870854139328003,,1,1,0,,,,6,29266,,,,,,
RxR,2azQ1b91cZZ,RXRG_47509,1,14.751126289367676,,0,0,0,,,,6,27365,,,,,,
RxR,QUCTc6BB5sX,RXRG_47576,0,3.070366859436035,,0,0,0,,,,0,0,,,,,,
RxR,TbHJrupSAjP,RXRG_47604,0,0.4515080749988556,,0,0,0,,,,0,0,,,,,,
RxR,EU6Fwq7SyZv,RXRG_47817,0,4.756405830383301,,0,0,0,,,,0,0,,,,,,
RxR,QUCTc6BB5sX,RXRG_47849,0,11.271614074707031,,0,0,0,,,,0,0,,,,,,
RxR,oLBMNvg9in8,RXRG_4792,1,2.714750289916992,,1,1,1,,,,0,0,,,,,,
RxR,TbHJrupSAjP,RXRG_47958,0,8.718666076660156,,0,0,0,,,,0,0,,,,,,
RxR,X7HyMhZNoso,RXRG_48014,0,5.957985877990723,,0,0,0,,,,0,0,,,,,,
RxR,TbHJrupSAjP,RXRG_48066,0,1.9510103464126587,,0,0,0,,,,0,0,,,,,,
RxR,X7HyMhZNoso,RXRG_48117,0,5.432966232299805,,0,0,0,,,,0,0,,,,,,
RxR,QUCTc6BB5sX,RXRG_48422,0,7.153292179107666,,0,0,0,,,,0,0,,,,,,
RxR,EU6Fwq7SyZv,RXRG_48463,0,8.13552474975586,,0,0,0,,,,0,0,,,,,,
RxR,QUCTc6BB5sX,RXRG_48568,0,7.447155475616455,,0,0,0,,,,0,0,,,,,,
RxR,X7HyMhZNoso,RXRG_48593,1,1.8767008781433105,,1,1,1,,,,6,19112,,,,,,
RxR,X7HyMhZNoso,RXRG_48780,1,12.7538423538208,,1,1,1,,,,6,23165,,,,,,
RxR,EU6Fwq7SyZv,RXRG_48889,1,6.915661811828613,,0,0,0,,,,6,38677,,,,,,
RxR,X7HyMhZNoso,RXRG_48989,0,5.1668701171875,,0,0,0,,,,0,0,,,,,,
RxR,x8F5xyUWy9e,RXRG_49030,1,1.8847013711929321,,1,0,0,,,,6,34570,,,,,,
RxR,2azQ1b91cZZ,RXRG_49060,1,6.7592267990112305,,0,0,1,,,,6,29694,,,,,,
RxR,2azQ1b91cZZ,RXRG_49147,0,25.693866729736328,,0,0,0,,,,0,0,,,,,,
RxR,QUCTc6BB5sX,RXRG_49233,0,6.073267459869385,,0,0,0,,,,0,0,,,,,,
RxR,Z6MFQCViBuw,RXRG_49291,0,3.051903009414673,,0,0,0,,,,0,0,,,,,,
RxR,EU6Fwq7SyZv,RXRG_49333,1,4.704338550567627,,0,0,0,,,,6,50262,,,,,,
RxR,X7HyMhZNoso,RXRG_49697,1,6.6907958984375,,1,1,0,,,,6,12812,,,,,,
RxR,QUCTc6BB5sX,RXRG_49748,1,8.187891960144043,,0,1,0,,,,6,31529,,,,,,
RxR,x8F5xyUWy9e,RXRG_50135,0,9.16793441772461,,0,0,0,,,,0,0,,,,,,
RxR,TbHJrupSAjP,RXRG_50278,0,7.301502704620361,,0,0,0,,,,0,0,,,,,,
RxR,TbHJrupSAjP,RXRG_50279,1,10.123970985412598,,0,0,1,,,,6,24547,,,,,,
RxR,X7HyMhZNoso,RXRG_50527,0,8.394021034240723,,0,0,0,,,,0,0,,,,,,
RxR,X7HyMhZNoso,RXRG_5062,1,4.324532508850098,,0,1,1,,,,6,40477,,,,,,
RxR,2azQ1b91cZZ,RXRG_50627,0,16.575063705444336,,0,0,0,,,,0,0,,,,,,
RxR,oLBMNvg9in8,RXRG_50634,1,6.564990520477295,,0,0,1,,,,6,34474,,,,,,
RxR,TbHJrupSAjP,RXRG_50660,0,1.315427303314209,,0,0,0,,,,0,0,,,,,,
RxR,EU6Fwq7SyZv,RXRG_50832,1,14.220244407653809,,0,0,0,,,,6,50206,,,,,,
RxR,x8F5xyUWy9e,RXRG_50885,0,7.037895679473877,,0,0,0,,,,0,0,,,,,,
RxR,2azQ1b91cZZ,RXRG_50899,0,4.235291481018066,,0,0,0,,,,0,0,,,,,,
RxR,x8F5xyUWy9e,RXRG_50941,0,3.2724549770355225,,0,0,0,,,,0,0,,,,,,
RxR,EU6Fwq7SyZv,RXRG_50957,0,9.43177604675293,,0,0,0,,,,0,0,,,,,,
RxR,EU6Fwq7SyZv,RXRG_51069,0,11.286375045776367,,0,0,0,,,,0,0,,,,,,
RxR,zsNo4HB9uLZ,RXRG_51086,1,1.967577576637268,,0,0,1,,,,6,17562,,,,,,
RxR,zsNo4HB9uLZ,RXRG_51091,1,6.930503845214844,,0,1,0,,,,6,32590,,,,,,
RxR,QUCTc6BB5sX,RXRG_51163,0,1.0415006875991821,,0,0,0,,,,0,0,,,,,,
RxR,2azQ1b91cZZ,RXRG_51427,0,1.0560479164123535,,0,0,0,,,,0,0,,,,,,
RxR,Z6MFQCViBuw,RXRG_51448,1,11.895721435546875,,1,0,0,,,,6,39731,,,,,,
RxR,QUCTc6BB5sX,RXRG_51488,1,1.8326905965805054,,1,1,1,,,,6,53964,,,,,,
RxR,2azQ1b91cZZ,RXRG_51571,0,13.054736137390137,,0,0,0,,,,0,0,,,,,,
RxR,EU6Fwq7SyZv,RXRG_51602,1,2.587822914123535,,1,1,0,,,,6,57289,,,,,,
RxR,QUCTc6BB5sX,RXRG_51635,0,2.6443519592285156,,0,0,0,,,,0,0,,,,,,
RxR,Z6MFQCViBuw,RXRG_51713,1,6.826061725616455,,0,0,1,,,,6,39896,,,,,,
RxR,Z6MFQCViBuw,RXRG_51848,0,5.677729606628418,,0,0,0,,,,0,0,,,,,,
RxR,Z6MFQCViBuw,RXRG_5193,0,7.649817943572998,,0,0,0,,,,0,0,,,,,,
RxR,x8F5xyUWy9e,RXRG_5201,0,5.002266883850098,,0,0,0,,,,0,0,,,,,,
RxR,TbHJrupSAjP,RXRG_52236,1,6.137908935546875,,1,0,1,,,,6,33516,,,,,,
RxR,X7HyMhZNoso,RXRG_52284,1,10.972577095031738,,1,1,0,,,,6,24628,,,,,,
RxR,TbHJrupSAjP,RXRG_52738,1,7.767929553985596,,1,0,0,,,,6,40093,,,,,,
RxR,2azQ1b91cZZ,RXRG_52742,1,3.350006103515625,,0,1,0,,,,6,35346,,,,,,
RxR,X7HyMhZNoso,RXRG_52824,0,1.5692923069000244,,0,0,0,,,,0,0,,,,,,
RxR,2azQ1b91cZZ,RXRG_52968,1,9.310972213745117,,1,0,0,,,,6,44601,,,,,,
RxR,oLBMNvg9in8,RXRG_52971,1,5.82021427154541,,1,0,1,,,,6,46438,,,,,,
RxR,2azQ1b91cZZ,RXRG_52995,0,4.7293243408203125,,0,0,0,,,,0,0,,,,,,
RxR,TbHJrupSAjP,RXRG_53049,0,3.6689252853393555,,0,0,0,,,,0,0,,,,,,
RxR,zsNo4HB9uLZ,RXRG_5317,0,6.309326171875,,0,0,0,,,,0,0,,,,,,
RxR,zsNo4HB9uLZ,RXRG_53316,0,2.0964579582214355,,0,0,0,,,,0,0,,,,,,
RxR,zsNo4HB9uLZ,RXRG_53433,1,0.6471865177154541,,0,0,0,,,,6,38726,,,,,,
RxR,X7HyMhZNoso,RXRG_53564,0,0.2734719216823578,,0,0,0,,,,0,0,,,,,,
RxR,zsNo4HB9uLZ,RXRG_53638,1,1.6565511226654053,,1,1,1,,,,6,20245,,,,,,
RxR,2azQ1b91cZZ,RXRG_53766,1,10.14698314666748,,0,0,0,,,,6,30707,,,,,,
RxR,oLBMNvg9in8,RXRG_5388,0,3.5932838916778564,,0,0,0,,,,0,0,,,,,,
RxR,EU6Fwq7SyZv,RXRG_53899,1,11.805017471313477,,0,1,0,,,,6,55510,,,,,,
RxR,QUCTc6BB5sX,RXRG_53940,0,3.8363516330718994,,0,0,0,,,,0,0,,,,,,
RxR,TbHJrupSAjP,RXRG_53944,0,6.590265274047852,,0,0,0,,,,0,0,,,,,,
RxR,zsNo4HB9uLZ,RXRG_54045,0,2.7256360054016113,,0,0,0,,,,0,0,,,,,,
RxR,EU6Fwq7SyZv,RXRG_54073,0,0.7258198261260986,,0,0,0,,,,0,0,,,,,,
RxR,QUCTc6BB5sX,RXRG_54289,0,7.7413835525512695,,0,0,0,,,,0,0,,,,,,
RxR,Z6MFQCViBuw,RXRG_54306,0,5.8094000816345215,,0,0,0,,,,0,0,,,,,,
RxR,EU6Fwq7SyZv,RXRG_54312,0,10.778684616088867,,0,0,0,,,,0,0,,,,,,
RxR,X7HyMhZNoso,RXRG_54450,1,0.38902056217193604,,0,0,0,,,,6,19904,,,,,,
RxR,2azQ1b91cZZ,RXRG_54645,1,12.794618606567383,,0,0,0,,,,6,39656,,,,,,
RxR,QUCTc6BB5sX,RXRG_54691,0,7.752437114715576,,0,0,0,,,,0,0,,,,,,
RxR,QUCTc6BB5sX,RXRG_54877,0,2.551954507827759,,0,0,0,,,,0,0,,,,,,
RxR,X7HyMhZNoso,RXRG_55259,0,20.019367218017578,,0,0,0,,,,0,0,,,,,,
RxR,TbHJrupSAjP,RXRG_554,0,7.234580039978027,,0,0,0,,,,0,0,,,,,,
RxR,EU6Fwq7SyZv,RXRG_55871,1,2.3720502853393555,,1,1,1,,,,6,49669,,,,,,
RxR,TbHJrupSAjP,RXRG_56038,0,5.37526798248291,,0,0,0,,,,0,0,,,,,,
RxR,X7HyMhZNoso,RXRG_56176,1,4.382096290588379,,1,0,1,,,,6,28035,,,,,,
RxR,zsNo4HB9uLZ,RXRG_56177,1,6.895510673522949,,0,0,0,,,,6,28726,,,,,,
RxR,zsNo4HB9uLZ,RXRG_56241,0,6.25615930557251,,0,0,0,,,,0,0,,,,,,
RxR,QUCTc6BB5sX,RXRG_56321,0,7.730894088745117,,0,0,0,,,,0,0,,,,,,
RxR,oLBMNvg9in8,RXRG_56357,1,2.543928623199463,,0,1,1,,,,6,40956,,,,,,
RxR,EU6Fwq7SyZv,RXRG_56524,0,4.657582759857178,,0,0,0,,,,0,0,,,,,,
RxR,TbHJrupSAjP,RXRG_56592,1,7.760182857513428,,1,1,1,,,,6,27131,,,,,,
RxR,EU6Fwq7SyZv,RXRG_56635,1,2.2427051067352295,,0,0,1,,,,6,54437,,,,,,
RxR,QUCTc6BB5sX,RXRG_56709,0,2.3729381561279297,,0,0,0,,,,0,0,,,,,,
RxR,TbHJrupSAjP,RXRG_56742,1,7.779351234436035,,0,0,1,,,,6,29847,,,,,,
RxR,EU6Fwq7SyZv,RXRG_56767,0,11.372398376464844,,0,0,0,,,,0,0,,,,,,
RxR,oLBMNvg9in8,RXRG_57020,0,1.5605207681655884,,0,0,0,,,,0,0,,,,,,
RxR,QUCTc6BB5sX,RXRG_57066,1,4.350529670715332,,0,0,1,,,,6,28388,,,,,,
RxR,2azQ1b91cZZ,RXRG_57111,1,0.3754365146160126,,0,0,0,,,,6,35732,,,,,,
RxR,2azQ1b91cZZ,RXRG_5719,0,9.836642265319824,,0,0,0,,,,0,0,,,,,,
RxR,2azQ1b91cZZ,RXRG_57253,1,8.240795135498047,,0,0,0,,,,6,31621,,,,,,
RxR,8194nk5LbLH,RXRG_57502,0,13.491275787353516,,0,0,0,,,,0,0,,,,,,
RxR,oLBMNvg9in8,RXRG_57583,0,0.3693006932735443,,0,0,0,,,,0,0,,,,,,
RxR,2azQ1b91cZZ,RXRG_57597,0,6.73013973236084,,0,0,0,,,,0,0,,,,,,
RxR,x8F5xyUWy9e,RXRG_57647,1,9.35917854309082,,0,0,0,,,,6,26339,,,,,,
RxR,zsNo4HB9uLZ,RXRG_57677,0,4.878612518310547,,0,0,0,,,,0,0,,,,,,
RxR,TbHJrupSAjP,RXRG_57815,0,6.656122207641602,,0,0,0,,,,0,0,,,,,,
RxR,QUCTc6BB5sX,RXRG_57874,0,2.3877100944519043,,0,0,0,,,,0,0,,,,,,
RxR,oLBMNvg9in8,RXRG_57996,0,13.40666389465332,,0,0,0,,,,0,0,,,,,,
RxR,zsNo4HB9uLZ,RXRG_58146,0,9.937767028808594,,0,0,0,,,,0,0,,,,,,
RxR,QUCTc6BB5sX,RXRG_58167,0,8.557599067687988,,0,0,0,,,,0,0,,,,,,
RxR,X7HyMhZNoso,RXRG_58168,1,7.431377410888672,,1,1,0,,,,6,23339,,,,,,
RxR,X7HyMhZNoso,RXRG_58348,0,10.106355667114258,,0,0,0,,,,0,0,,,,,,
RxR,X7HyMhZNoso,RXRG_5841,0,7.343157768249512,,0,0,0,,,,0,0,,,,,,
RxR,zsNo4HB9uLZ,RXRG_5857,1,4.140315532684326,,0,0,0,,,,6,21485,,,,,,
RxR,TbHJrupSAjP,RXRG_58816,0,2.917880058288574,,0,0,0,,,,0,0,,,,,,
RxR,2azQ1b91cZZ,RXRG_58818,0,12.595664024353027,,0,0,0,,,,0,0,,,,,,
RxR,2azQ1b91cZZ,RXRG_589,0,18.311952590942383,,0,0,0,,,,0,0,,,,,,
RxR,TbHJrupSAjP,RXRG_59102,0,7.925879001617432,,0,0,0,,,,0,0,,,,,,
RxR,2azQ1b91cZZ,RXRG_5911,0,7.767269611358643,,0,0,0,,,,0,0,,,,,,
RxR,QUCTc6BB5sX,RXRG_59273,0,12.394502639770508,,0,0,0,,,,0,0,,,,,,
RxR,zsNo4HB9uLZ,RXRG_59402,0,6.1292572021484375,,0,0,0,,,,0,0,,,,,,
RxR,2azQ1b91cZZ,RXRG_59606,0,9.915759086608887,,0,0,0,,,,0,0,,,,,,
RxR,TbHJrupSAjP,RXRG_5964,1,1.1249001026153564,,1,1,1,,,,6,25995,,,,,,
RxR,QUCTc6BB5sX,RXRG_59670,0,7.797124862670898,,0,0,0,,,,0,0,,,,,,
RxR,2azQ1b91cZZ,RXRG_59859,0,8.08287525177002,,0,0,0,,,,0,0,,,,,,
RxR,zsNo4HB9uLZ,RXRG_60079,0,2.0967013835906982,,0,0,0,,,,0,0,,,,,,
RxR,EU6Fwq7SyZv,RXRG_6010,1,7.899598121643066,,1,1,1,,,,6,38997,,,,,,
RxR,2azQ1b91cZZ,RXRG_60116,0,8.678547859191895,,0,0,0,,,,0,0,,,,,,
RxR,TbHJrupSAjP,RXRG_60137,1,7.674989223480225,,0,0,0,,,,6,27591,,,,,,
RxR,QUCTc6BB5sX,RXRG_60169,1,9.299040794372559,,0,0,1,,,,6,31749,,,,,,
RxR,EU6Fwq7SyZv,RXRG_6035,0,9.070221900939941,,0,0,0,,,,0,0,,,,,,
RxR,TbHJrupSAjP,RXRG_60422,0,12.80406379699707,,0,0,0,,,,0,0,,,,,,
RxR,zsNo4HB9uLZ,RXRG_60659,0,6.950588226318359,,0,0,0,,,,0,0,,,,,,
RxR,QUCTc6BB5sX,RXRG_60727,0,6.127216339111328,,0,0,0,,,,0,0,,,,,,
RxR,oLBMNvg9in8,RXRG_60946,0,2.1681723594665527,,0,0,0,,,,0,0,,,,,,
RxR,8194nk5LbLH,RXRG_61273,0,4.566303730010986,,0,0,0,,,,0,0,,,,,,
RxR,oLBMNvg9in8,RXRG_61413,0,2.919036626815796,,0,0,0,,,,0,0,,,,,,
RxR,QUCTc6BB5sX,RXRG_61539,0,10.448822975158691,,0,0,0,,,,0,0,,,,,,
RxR,EU6Fwq7SyZv,RXRG_6184,0,1.2145296335220337,,0,0,0,,,,0,0,,,,,,
RxR,EU6Fwq7SyZv,RXRG_61846,1,4.956095218658447,,0,0,0,,,,6,52562,,,,,,
RxR,EU6Fwq7SyZv,RXRG_62100,0,14.375299453735352,,0,0,0,,,,0,0,,,,,,
RxR,TbHJrupSAjP,RXRG_62111,0,6.265800476074219,,0,0,0,,,,0,0,,,,,,
RxR,QUCTc6BB5sX,RXRG_62115,0,3.4203691482543945,,0,0,0,,,,0,0,,,,,,
RxR,TbHJrupSAjP,RXRG_62146,0,3.739494800567627,,0,0,0,,,,0,0,,,,,,
RxR,EU6Fwq7SyZv,RXRG_62164,0,6.971020698547363,,0,0,0,,,,0,0,,,,,,
RxR,EU6Fwq7SyZv,RXRG_62346,0,8.727161407470703,,0,0,0,,,,0,0,,,,,,
RxR,QUCTc6BB5sX,RXRG_62443,0,6.294565677642822,,0,0,0,,,,0,0,,,,,,
RxR,2azQ1b91cZZ,RXRG_6297,0,4.675493240356445,,0,0,0,,,,0,0,,,,,,
RxR,QUCTc6BB5sX,RXRG_63096,0,3.7573766708374023,,0,0,0,,,,0,0,,,,,,
RxR,TbHJrupSAjP,RXRG_63119,0,2.5414931774139404,,0,0,0,,,,0,0,,,,,,
RxR,X7HyMhZNoso,RXRG_63134,0,15.377470016479492,,0,0,0,,,,0,0,,,,,,
RxR,2azQ1b91cZZ,RXRG_63226,0,6.456155776977539,,0,0,0,,,,0,0,,,,,,
RxR,Z6MFQCViBuw,RXRG_63294,0,9.476041793823242,,0,0,0,,,,0,0,,,,,,
RxR,Z6MFQCViBuw,RXRG_63410,1,2.323105573654175,,1,1,1,,,,0,0,,,,,,
RxR,TbHJrupSAjP,RXRG_63440,0,3.0570485591888428,,0,0,0,,,,0,0,,,,,,
RxR,TbHJrupSAjP,RXRG_6350,1,17.915494918823242,,0,0,0,,,,6,26603,,,,,,
RxR,oLBMNvg9in8,RXRG_63532,0,4.760163307189941,,0,0,0,,,,0,0,,,,,,
RxR,x8F5xyUWy9e,RXRG_63687,0,2.6843841075897217,,0,0,0,,,,0,0,,,,,,
RxR,oLBMNvg9in8,RXRG_64009,0,21.12973976135254,,0,0,0,,,,0,0,,,,,,
RxR,2azQ1b91cZZ,RXRG_64158,1,11.938570022583008,,0,0,1,,,,6,44223,,,,,,
RxR,TbHJrupSAjP,RXRG_64273,1,1.4086813926696777,,1,0,0,,,,6,35675,,,,,,
RxR,TbHJrupSAjP,RXRG_64330,0,5.5058207511901855,,0,0,0,,,,0,0,,,,,,
RxR,EU6Fwq7SyZv,RXRG_64413,1,6.841145992279053,,0,1,1,,,,6,51602,,,,,,
RxR,X7HyMhZNoso,RXRG_64590,1,7.480065822601318,,0,0,1,,,,6,23643,,,,,,
RxR,QUCTc6BB5sX,RXRG_64623,0,6.3836669921875,,0,0,0,,,,0,0,,,,,,
RxR,zsNo4HB9uLZ,RXRG_64644,0,3.7996163368225098,,0,0,0,,,,0,0,,,,,,
RxR,TbHJrupSAjP,RXRG_64750,0,2.094071388244629,,0,0,0,,,,0,0,,,,,,
RxR,zsNo4HB9uLZ,RXRG_64876,1,9.267428398132324,,0,0,1,,,,6,21673,,,,,,
RxR,X7HyMhZNoso,RXRG_64921,1,7.832797527313232,,0,0,0,,,,6,28660,,,,,,
RxR,EU6Fwq7SyZv,RXRG_65057,1,11.576616287231445,,0,0,0,,,,6,34814,,,,,,
RxR,oLBMNvg9in8,RXRG_65159,1,6.900453090667725,,1,0,0,,,,6,37202,,,,,,
RxR,2azQ1b91cZZ,RXRG_65238,0,9.93371295928955,,0,0,0,,,,0,0,,,,,,
RxR,TbHJrupSAjP,RXRG_65680,0,4.814392566680908,,0,0,0,,,,0,0,,,,,,
RxR,TbHJrupSAjP,RXRG_65811,0,4.779615879058838,,0,0,0,,,,0,0,,,,,,
RxR,X7HyMhZNoso,RXRG_66078,0,2.5580203533172607,,0,0,0,,,,0,0,,,,,,
RxR,QUCTc6BB5sX,RXRG_66164,0,5.710062026977539,,0,0,0,,,,0,0,,,,,,
RxR,Z6MFQCViBuw,RXRG_66238,0,14.509780883789062,,0,0,0,,,,0,0,,,,,,
RxR,oLBMNvg9in8,RXRG_66376,0,4.050901889801025,,0,0,0,,,,0,0,,,,,,
RxR,oLBMNvg9in8,RXRG_66422,0,6.094594478607178,,0,0,0,,,,0,0,,,,,,
RxR,EU6Fwq7SyZv,RXRG_66649,1,9.633458137512207,,0,0,0,,,,6,52549,,,,,,
RxR,EU6Fwq7SyZv,RXRG_66814,0,9.391847610473633,,0,0,0,,,,0,0,,,,,,
RxR,X7HyMhZNoso,RXRG_66911,1,1.391463041305542,,1,1,1,,,,0,0,,,,,,
RxR,oLBMNvg9in8,RXRG_66939,0,11.425320625305176,,0,0,0,,,,0,0,,,,,,
RxR,QUCTc6BB5sX,RXRG_66972,1,7.4064507484436035,,1,0,0,,,,6,43484,,,,,,
RxR,TbHJrupSAjP,RXRG_67060,0,13.712747573852539,,0,0,0,,,,0,0,,,,,,
RxR,zsNo4HB9uLZ,RXRG_6715,0,4.391253471374512,,0,0,0,,,,0,0,,,,,,
RxR,2azQ1b91cZZ,RXRG_67220,0,4.052103519439697,,0,0,0,,,,0,0,,,,,,
RxR,X7HyMhZNoso,RXRG_6736,0,5.108272075653076,,0,0,0,,,,0,0,,,,,,
RxR,2azQ1b91cZZ,RXRG_67519,0,20.400005340576172,,0,0,0,,,,0,0,,,,,,
RxR,TbHJrupSAjP,RXRG_67598,0,0.3239300549030304,,0,0,0,,,,0,0,,,,,,
RxR,2azQ1b91cZZ,RXRG_67836,0,8.586341857910156,,0,0,0,,,,0,0,,,,,,
RxR,2azQ1b91cZZ,RXRG_6785,0,3.762861728668213,,0,0,0,,,,0,0,,,,,,
RxR,TbHJrupSAjP,RXRG_67961,1,6.334360122680664,,1,0,0,,,,6,29192,,,,,,
RxR,2azQ1b91cZZ,RXRG_68006,0,10.747682571411133,,0,0,0,,,,0,0,,,,,,
RxR,TbHJrupSAjP,RXRG_68019,1,3.3724632263183594,,0,1,1,,,,6,15706,,,,,,
RxR,zsNo4HB9uLZ,RXRG_68023,0,3.2407844066619873,,0,0,0,,,,0,0,,,,,,
RxR,TbHJrupSAjP,RXRG_68036,0,7.834843635559082,,0,0,0,,,,0,0,,,,,,
RxR,X7HyMhZNoso,RXRG_68355,0,16.243375778198242,,0,0,0,,,,0,0,,,,,,
RxR,X7HyMhZNoso,RXRG_68467,0,6.475463390350342,,0,0,0,,,,0,0,,,,,,
RxR,2azQ1b91cZZ,RXRG_68538,1,11.301216125488281,,0,0,0,,,,6,33712,,,,,,
RxR,zsNo4HB9uLZ,RXRG_68645,1,4.915895462036133,,0,0,1,,,,6,33956,,,,,,
RxR,oLBMNvg9in8,RXRG_68682,0,3.862375259399414,,0,0,0,,,,0,0,,,,,,
RxR,2azQ1b91cZZ,RXRG_68752,0,7.612059116363525,,0,0,0,,,,0,0,,,,,,
RxR,2azQ1b91cZZ,RXRG_68937,0,11.074127197265625,,0,0,0,,,,0,0,,,,,,
RxR,X7HyMhZNoso,RXRG_68970,0,2.9628496170043945,,0,0,0,,,,0,0,,,,,,
RxR,QUCTc6BB5sX,RXRG_69060,0,7.483242988586426,,0,0,0,,,,0,0,,,,,,
RxR,2azQ1b91cZZ,RXRG_69079,1,3.610786199569702,,0,0,0,,,,6,33053,,,,,,
RxR,QUCTc6BB5sX,RXRG_69398,0,10.860858917236328,,0,0,0,,,,0,0,,,,,,
RxR,2azQ1b91cZZ,RXRG_69459,1,8.458812713623047,,0,0,0,,,,6,44154,,,,,,
RxR,EU6Fwq7SyZv,RXRG_69469,0,9.287490844726562,,0,0,0,,,,0,0,,,,,,
RxR,EU6Fwq7SyZv,RXRG_69531,1,6.160295009613037,,1,1,1,,,,6,40731,,,,,,
RxR,TbHJrupSAjP,RXRG_69543,1,16.01847267150879,,0,0,0,,,,6,35197,,,,,,
RxR,QUCTc6BB5sX,RXRG_69680,0,5.317906379699707,,0,0,0,,,,0,0,,,,,,
RxR,QUCTc6BB5sX,RXRG_69707,0,8.805699348449707,,0,0,0,,,,0,0,,,,,,
RxR,EU6Fwq7SyZv,RXRG_69820,1,10.59730052947998,,0,1,1,,,,6,50413,,,,,,
RxR,EU6Fwq7SyZv,RXRG_69866,0,6.493256568908691,,0,0,0,,,,0,0,,,,,,
RxR,X7HyMhZNoso,RXRG_70064,0,9.152730941772461,,0,0,0,,,,0,0,,,,,,
RxR,EU6Fwq7SyZv,RXRG_70153,1,3.2254416942596436,,0,0,0,,,,6,57484,,,,,,
RxR,TbHJrupSAjP,RXRG_70405,1,14.78947639465332,,0,1,1,,,,6,15412,,,,,,
RxR,TbHJrupSAjP,RXRG_70487,0,5.378472805023193,,0,0,0,,,,0,0,,,,,,
RxR,zsNo4HB9uLZ,RXRG_70527,1,6.990450859069824,,0,0,0,,,,6,22659,,,,,,
RxR,2azQ1b91cZZ,RXRG_70600,0,5.722546100616455,,0,0,0,,,,0,0,,,,,,
RxR,X7HyMhZNoso,RXRG_70660,0,7.63736629486084,,0,0,0,,,,0,0,,,,,,
RxR,2azQ1b91cZZ,RXRG_70713,0,6.258801460266113,,0,0,0,,,,0,0,,,,,,
RxR,X7HyMhZNoso,RXRG_70805,0,3.341747760772705,,0,0,0,,,,0,0,,,,,,
RxR,X7HyMhZNoso,RXRG_7082,0,5.277112007141113,,0,0,0,,,,0,0,,,,,,
RxR,QUCTc6BB5sX,RXRG_70872,0,3.6172404289245605,,0,0,0,,,,0,0,,,,,,
RxR,oLBMNvg9in8,RXRG_70893,0,4.736429691314697,,0,0,0,,,,0,0,,,,,,
RxR,X7HyMhZNoso,RXRG_71208,1,9.721257209777832,,0,1,1,,,,6,27027,,,,,,
RxR,2azQ1b91cZZ,RXRG_71365,1,3.101034164428711,,0,0,0,,,,6,32364,,,,,,
RxR,oLBMNvg9in8,RXRG_71443,0,4.867569923400879,,0,0,0,,,,0,0,,,,,,
RxR,Z6MFQCViBuw,RXRG_71575,1,1.1619590520858765,,1,0,0,,,,6,41703,,,,,,
RxR,EU6Fwq7SyZv,RXRG_71657,0,12.567481994628906,,0,0,0,,,,0,0,,,,,,
RxR,zsNo4HB9uLZ,RXRG_71850,1,2.8531336784362793,,1,0,0,,,,6,14735,,,,,,
RxR,2azQ1b91cZZ,RXRG_71889,1,10.510908126831055,,0,0,1,,,,6,38428,,,,,,
RxR,Z6MFQCViBuw,RXRG_71957,0,8.344560623168945,,0,0,0,,,,0,0,,,,,,
RxR,zsNo4HB9uLZ,RXRG_72073,0,7.848869323730469,,0,0,0,,,,0,0,,,,,,
RxR,8194nk5LbLH,RXRG_72124,1,1.8454042673110962,,0,0,0,,,,6,37019,,,,,,
RxR,2azQ1b91cZZ,RXRG_72218,0,14.574989318847656,,0,0,0,,,,0,0,,,,,,
RxR,QUCTc6BB5sX,RXRG_72234,0,4.776322364807129,,0,0,0,,,,0,0,,,,,,
RxR,Z6MFQCViBuw,RXRG_72395,1,4.655996322631836,,0,0,0,,,,6,49163,,,,,,
RxR,TbHJrupSAjP,RXRG_72682,1,1.1327275037765503,,1,1,0,,,,6,46415,,,,,,
RxR,QUCTc6BB5sX,RXRG_72719,0,0.8382031917572021,,0,0,0,,,,0,0,,,,,,
RxR,oLBMNvg9in8,RXRG_72884,1,,,0,0,0,,,,0,0,,,,,,
RxR,TbHJrupSAjP,RXRG_72915,1,7.145463466644287,,0,1,0,,,,6,17281,,,,,,
RxR,Z6MFQCViBuw,RXRG_73032,0,6.767764091491699,,0,0,0,,,,0,0,,,,,,
RxR,TbHJrupSAjP,RXRG_73057,0,3.1493594646453857,,0,0,0,,,,0,0,,,,,,
RxR,pLe4wQe7qrG,RXRG_73270,1,1.0558178424835205,,0,0,0,,,,6,33313,,,,,,
RxR,2azQ1b91cZZ,RXRG_73507,0,10.40786361694336,,0,0,0,,,,0,0,,,,,,
RxR,zsNo4HB9uLZ,RXRG_73553,0,12.410012245178223,,0,0,0,,,,0,0,,,,,,
RxR,X7HyMhZNoso,RXRG_73593,0,4.382674217224121,,0,0,0,,,,0,0,,,,,,
RxR,TbHJrupSAjP,RXRG_73819,0,20.64876937866211,,0,0,0,,,,0,0,,,,,,
RxR,X7HyMhZNoso,RXRG_74066,1,5.243088722229004,,0,0,1,,,,6,25444,,,,,,
RxR,2azQ1b91cZZ,RXRG_74080,0,8.482638359069824,,0,0,0,,,,0,0,,,,,,
RxR,X7HyMhZNoso,RXRG_74383,1,7.151926040649414,,0,0,0,,,,6,27960,,,,,,
RxR,X7HyMhZNoso,RXRG_74497,1,3.2882800102233887,,1,1,1,,,,6,21345,,,,,,
RxR,oLBMNvg9in8,RXRG_74694,1,5.956762790679932,,1,0,1,,,,6,41225,,,,,,
RxR,X7HyMhZNoso,RXRG_7470,1,7.062124252319336,,1,0,1,,,,6,30574,,,,,,
RxR,X7HyMhZNoso,RXRG_74711,1,8.082365989685059,,0,0,1,,,,6,44155,,,,,,
RxR,TbHJrupSAjP,RXRG_74793,0,5.991923809051514,,0,0,0,,,,0,0,,,,,,
RxR,2azQ1b91cZZ,RXRG_74876,0,13.576723098754883,,0,0,0,,,,0,0,,,,,,
RxR,EU6Fwq7SyZv,RXRG_74921,0,6.236546039581299,,0,0,0,,,,0,0,,,,,,
RxR,X7HyMhZNoso,RXRG_75056,0,5.070986270904541,,0,0,0,,,,0,0,,,,,,
RxR,Z6MFQCViBuw,RXRG_75167,0,1.6407463550567627,,0,0,0,,,,0,0,,,,,,
RxR,2azQ1b91cZZ,RXRG_75244,1,2.9301209449768066,,1,0,1,,,,6,33040,,,,,,
RxR,oLBMNvg9in8,RXRG_75447,1,1.143190860748291,,1,1,0,,,,6,37027,,,,,,
RxR,QUCTc6BB5sX,RXRG_75568,0,18.43611717224121,,0,0,0,,,,0,0,,,,,,
RxR,X7HyMhZNoso,RXRG_75810,0,8.865377426147461,,0,0,0,,,,0,0,,,,,,
RxR,X7HyMhZNoso,RXRG_75853,0,9.585871696472168,,0,0,0,,,,0,0,,,,,,
RxR,8194nk5LbLH,RXRG_75963,1,6.6849493980407715,,1,1,1,,,,6,37353,,,,,,
RxR,8194nk5LbLH,RXRG_76030,0,2.474905490875244,,0,0,0,,,,0,0,,,,,,
RxR,Z6MFQCViBuw,RXRG_76224,0,3.184565305709839,,0,0,0,,,,0,0,,,,,,
RxR,X7HyMhZNoso,RXRG_76290,0,3.1367905139923096,,0,0,0,,,,0,0,,,,,,
RxR,X7HyMhZNoso,RXRG_76316,1,4.516611576080322,,1,1,1,,,,6,23028,,,,,,
RxR,2azQ1b91cZZ,RXRG_76415,1,5.019323348999023,,1,1,1,,,,6,41098,,,,,,
RxR,TbHJrupSAjP,RXRG_76437,0,7.592372894287109,,0,0,0,,,,0,0,,,,,,
RxR,oLBMNvg9in8,RXRG_76504,1,2.4475221633911133,,1,0,1,,,,6,43026,,,,,,
RxR,2azQ1b91cZZ,RXRG_76532,1,6.708547592163086,,0,0,0,,,,6,31928,,,,,,
RxR,QUCTc6BB5sX,RXRG_76571,1,6.619239330291748,,1,1,1,,,,6,24283,,,,,,
RxR,EU6Fwq7SyZv,RXRG_76715,0,14.24075698852539,,0,0,0,,,,0,0,,,,,,
RxR,2azQ1b91cZZ,RXRG_76736,0,5.313243865966797,,0,0,0,,,,0,0,,,,,,
RxR,oLBMNvg9in8,RXRG_7694,0,,,0,0,0,,,,0,0,,,,,,
RxR,QUCTc6BB5sX,RXRG_76990,0,3.676455497741699,,0,0,0,,,,0,0,,,,,,
RxR,2azQ1b91cZZ,RXRG_77037,0,12.065347671508789,,0,0,0,,,,0,0,,,,,,
RxR,QUCTc6BB5sX,RXRG_77143,0,5.14797306060791,,0,0,0,,,,0,0,,,,,,
RxR,TbHJrupSAjP,RXRG_77319,0,3.4304075241088867,,0,0,0,,,,0,0,,,,,,
RxR,QUCTc6BB5sX,RXRG_77341,0,10.751172065734863,,0,0,0,,,,0,0,,,,,,
RxR,2azQ1b91cZZ,RXRG_77595,0,7.259465217590332,,0,0,0,,,,0,0,,,,,,
RxR,oLBMNvg9in8,RXRG_77825,0,7.619632244110107,,0,0,0,,,,0,0,,,,,,
RxR,zsNo4HB9uLZ,RXRG_77855,0,4.731236934661865,,0,0,0,,,,0,0,,,,,,
RxR,QUCTc6BB5sX,RXRG_77859,0,5.8470869064331055,,0,0,0,,,,0,0,,,,,,
RxR,TbHJrupSAjP,RXRG_77919,0,3.5264315605163574,,0,0,0,,,,0,0,,,,,,
RxR,x8F5xyUWy9e,RXRG_78317,0,7.12748908996582,,0,0,0,,,,0,0,,,,,,
RxR,8194nk5LbLH,RXRG_78412,0,4.593836784362793,,0,0,0,,,,0,0,,,,,,
RxR,zsNo4HB9uLZ,RXRG_7848,0,5.389517784118652,,0,0,0,,,,0,0,,,,,,
RxR,QUCTc6BB5sX,RXRG_78486,0,7.614383697509766,,0,0,0,,,,0,0,,,,,,
RxR,QUCTc6BB5sX,RXRG_78585,0,3.1730458736419678,,0,0,0,,,,0,0,,,,,,
RxR,X7HyMhZNoso,RXRG_78784,0,8.007315635681152,,0,0,0,,,,0,0,,,,,,
RxR,X7HyMhZNoso,RXRG_78989,0,1.9244600534439087,,0,0,0,,,,0,0,,,,,,
RxR,TbHJrupSAjP,RXRG_79111,0,7.103628635406494,,0,0,0,,,,0,0,,,,,,
RxR,2azQ1b91cZZ,RXRG_79189,0,12.343616485595703,,0,0,0,,,,0,0,,,,,,
RxR,oLBMNvg9in8,RXRG_79300,0,10.501688957214355,,0,0,0,,,,0,0,,,,,,
RxR,oLBMNvg9in8,RXRG_79459,0,4.183845520019531,,0,0,0,,,,0,0,,,,,,
RxR,QUCTc6BB5sX,RXRG_79470,0,5.676975727081299,,0,0,0,,,,0,0,,,,,,
RxR,2azQ1b91cZZ,RXRG_79698,0,10.406877517700195,,0,0,0,,,,0,0,,,,,,
RxR,zsNo4HB9uLZ,RXRG_80212,0,9.714508056640625,,0,0,0,,,,0,0,,,,,,
RxR,x8F5xyUWy9e,RXRG_80299,0,7.947185516357422,,0,0,0,,,,0,0,,,,,,
RxR,2azQ1b91cZZ,RXRG_80351,0,5.109279155731201,,0,0,0,,,,0,0,,,,,,
RxR,zsNo4HB9uLZ,RXRG_80745,0,0.3873874843120575,,0,0,0,,,,0,0,,,,,,
RxR,Z6MFQCViBuw,RXRG_8084,0,10.91465950012207,,0,0,0,,,,0,0,,,,,,
RxR,QUCTc6BB5sX,RXRG_80988,0,7.603963851928711,,0,0,0,,,,0,0,,,,,,
RxR,2azQ1b91cZZ,RXRG_81300,0,15.423892974853516,,0,0,0,,,,0,0,,,,,,
RxR,zsNo4HB9uLZ,RXRG_81317,0,13.4320650100708,,0,0,0,,,,0,0,,,,,,
RxR,TbHJrupSAjP,RXRG_81318,1,0.49726226925849915,,0,0,0,,,,6,20661,,,,,,
RxR,QUCTc6BB5sX,RXRG_81355,1,9.197843551635742,,0,0,1,,,,6,33232,,,,,,
RxR,Z6MFQCViBuw,RXRG_8136,0,7.855383396148682,,0,0,0,,,,0,0,,,,,,
RxR,QUCTc6BB5sX,RXRG_81443,1,0.4758756160736084,,0,0,0,,,,6,43587,,,,,,
RxR,TbHJrupSAjP,RXRG_81545,0,3.223573684692383,,0,0,0,,,,0,0,,,,,,
RxR,TbHJrupSAjP,RXRG_81662,0,5.704586029052734,,0,0,0,,,,0,0,,,,,,
RxR,2azQ1b91cZZ,RXRG_81684,0,19.629690170288086,,0,0,0,,,,0,0,,,,,,
RxR,x8F5xyUWy9e,RXRG_81708,0,2.0187721252441406,,0,0,0,,,,0,0,,,,,,
RxR,EU6Fwq7SyZv,RXRG_81862,0,1.3876792192459106,,0,0,0,,,,0,0,,,,,,
RxR,2azQ1b91cZZ,RXRG_81870,0,6.467785835266113,,0,0,0,,,,0,0,,,,,,
RxR,x8F5xyUWy9e,RXRG_81901,1,10.152795791625977,,1,1,1,,,,6,31359,,,,,,
RxR,TbHJrupSAjP,RXRG_81975,1,4.346817493438721,,0,0,0,,,,6,21683,,,,,,
RxR,EU6Fwq7SyZv,RXRG_82006,0,12.223745346069336,,0,0,0,,,,0,0,,,,,,
RxR,TbHJrupSAjP,RXRG_82071,0,9.14952278137207,,0,0,0,,,,0,0,,,,,,
RxR,TbHJrupSAjP,RXRG_8248,0,2.6166305541992188,,0,0,0,,,,0,0,,,,,,
RxR,zsNo4HB9uLZ,RXRG_82543,0,12.35867691040039,,0,0,0,,,,0,0,,,,,,
RxR,2azQ1b91cZZ,RXRG_82567,1,4.718885898590088,,0,0,0,,,,6,47811,,,,,,
RxR,Z6MFQCViBuw,RXRG_82607,1,9.05717658996582,,0,0,0,,,,6,44423,,,,,,
RxR,QUCTc6BB5sX,RXRG_82833,0,8.714130401611328,,0,0,0,,,,0,0,,,,,,
RxR,oLBMNvg9in8,RXRG_82917,1,2.8916878700256348,,1,1,1,,,,6,36434,,,,,,
RxR,EU6Fwq7SyZv,RXRG_8293,0,8.546188354492188,,0,0,0,,,,0,0,,,,,,
RxR,QUCTc6BB5sX,RXRG_83133,0,9.725264549255371,,0,0,0,,,,0,0,,,,,,
RxR,TbHJrupSAjP,RXRG_83252,0,1.441898226737976,,0,0,0,,,,0,0,,,,,,
RxR,TbHJrupSAjP,RXRG_83391,0,4.6646409034729,,0,0,0,,,,0,0,,,,,,
RxR,QUCTc6BB5sX,RXRG_83394,1,6.682469367980957,,1,0,0,,,,6,30844,,,,,,
RxR,QUCTc6BB5sX,RXRG_83558,0,9.326927185058594,,0,0,0,,,,0,0,,,,,,
RxR,X7HyMhZNoso,RXRG_837,0,14.053716659545898,,0,0,0,,,,0,0,,,,,,
RxR,zsNo4HB9uLZ,RXRG_83706,0,10.793813705444336,,0,0,0,,,,0,0,,,,,,
RxR,EU6Fwq7SyZv,RXRG_83755,1,1.0187327861785889,,1,1,1,,,,6,44911,,,,,,
RxR,zsNo4HB9uLZ,RXRG_83821,0,8.687350273132324,,0,0,0,,,,0,0,,,,,,
RxR,TbHJrupSAjP,RXRG_83904,0,7.98663330078125,,0,0,0,,,,0,0,,,,,,
RxR,EU6Fwq7SyZv,RXRG_84211,0,6.231412887573242,,0,0,0,,,,0,0,,,,,,
RxR,2azQ1b91cZZ,RXRG_84259,0,5.1179704666137695,,0,0,0,,,,0,0,,,,,,
RxR,Z6MFQCViBuw,RXRG_84269,0,4.7726640701293945,,0,0,0,,,,0,0,,,,,,
RxR,QUCTc6BB5sX,RXRG_84374,1,5.963353157043457,,0,0,0,,,,6,31443,,,,,,
RxR,X7HyMhZNoso,RXRG_84390,0,1.9588935375213623,,0,0,0,,,,0,0,,,,,,
RxR,zsNo4HB9uLZ,RXRG_84416,0,15.195274353027344,,0,0,0,,,,0,0,,,,,,
RxR,2azQ1b91cZZ,RXRG_84498,1,7.3205718994140625,,0,0,0,,,,6,30444,,,,,,
RxR,x8F5xyUWy9e,RXRG_84524,1,7.57877254486084,,0,0,0,,,,6,31125,,,,,,
RxR,QUCTc6BB5sX,RXRG_84604,1,4.606626033782959,,1,1,1,,,,6,38600,,,,,,
RxR,QUCTc6BB5sX,RXRG_84755,0,4.688676834106445,,0,0,0,,,,0,0,,,,,,
RxR,TbHJrupSAjP,RXRG_84760,0,13.488085746765137,,0,0,0,,,,0,0,,,,,,
RxR,zsNo4HB9uLZ,RXRG_84865,0,3.2874367237091064,,0,0,0,,,,0,0,,,,,,
RxR,zsNo4HB9uLZ,RXRG_85022,0,1.9541232585906982,,0,0,0,,,,0,0,,,,,,
RxR,Z6MFQCViBuw,RXRG_85213,0,0.7553248405456543,,0,0,0,,,,0,0,,,,,,
RxR,X7HyMhZNoso,RXRG_85219,1,14.560608863830566,,0,0,1,,,,6,38628,,,,,,
RxR,x8F5xyUWy9e,RXRG_85322,1,8.576988220214844,,0,0,0,,,,6,32526,,,,,,
RxR,2azQ1b91cZZ,RXRG_85334,0,5.455633163452148,,0,0,0,,,,0,0,,,,,,
RxR,EU6Fwq7SyZv,RXRG_85360,0,8.321575164794922,,0,0,0,,,,0,0,,,,,,
RxR,oLBMNvg9in8,RXRG_85404,0,1.1325201988220215,,0,0,0,,,,0,0,,,,,,
RxR,oLBMNvg9in8,RXRG_85566,1,4.6178483963012695,,0,0,0,,,,6,45761,,,,,,
RxR,Z6MFQCViBuw,RXRG_85656,0,3.445298194885254,,0,0,0,,,,0,0,,,,,,
RxR,TbHJrupSAjP,RXRG_85706,0,14.743694305419922,,0,0,0,,,,0,0,,,,,,
RxR,TbHJrupSAjP,RXRG_85787,0,3.946754217147827,,0,0,0,,,,0,0,,,,,,
RxR,QUCTc6BB5sX,RXRG_86167,1,1.327777624130249,,1,1,1,,,,6,27204,,,,,,
RxR,2azQ1b91cZZ,RXRG_86201,0,8.173760414123535,,0,0,0,,,,0,0,,,,,,
RxR,Z6MFQCViBuw,RXRG_86333,0,5.212161064147949,,0,0,0,,,,0,0,,,,,,
RxR,TbHJrupSAjP,RXRG_86666,0,13.454094886779785,,0,0,0,,,,0,0,,,,,,
RxR,TbHJrupSAjP,RXRG_86704,1,2.8602454662323,,1,0,1,,,,6,34307,,,,,,
RxR,Z6MFQCViBuw,RXRG_86750,0,4.899450302124023,,0,0,0,,,,0,0,,,,,,
RxR,TbHJrupSAjP,RXRG_86869,0,3.583965301513672,,0,0,0,,,,0,0,,,,,,
RxR,EU6Fwq7SyZv,RXRG_86878,0,4.959073066711426,,0,0,0,,,,0,0,,,,,,
RxR,QUCTc6BB5sX,RXRG_86895,1,1.8277430534362793,,1,1,0,,,,6,32152,,,,,,
RxR,TbHJrupSAjP,RXRG_86962,0,1.3938301801681519,,0,0,0,,,,0,0,,,,,,
RxR,QUCTc6BB5sX,RXRG_87059,0,3.0034937858581543,,0,0,0,,,,0,0,,,,,,
RxR,Z6MFQCViBuw,RXRG_87150,0,7.015382766723633,,0,0,0,,,,0,0,,,,,,
RxR,zsNo4HB9uLZ,RXRG_87178,0,2.155529499053955,,0,0,0,,,,0,0,,,,,,
RxR,X7HyMhZNoso,RXRG_87494,1,9.471555709838867,,0,0,0,,,,6,41580,,,,,,
RxR,oLBMNvg9in8,RXRG_87657,1,,,0,0,0,,,,6,45235,,,,,,
RxR,oLBMNvg9in8,RXRG_87874,1,,,0,0,0,,,,6,37680,,,,,,
RxR,8194nk5LbLH,RXRG_87898,0,0.9770294427871704,,0,0,0,,,,0,0,,,,,,
RxR,QUCTc6BB5sX,RXRG_87951,0,6.241408824920654,,0,0,0,,,,0,0,,,,,,
RxR,oLBMNvg9in8,RXRG_88007,0,5.365779876708984,,0,0,0,,,,0,0,,,,,,
RxR,x8F5xyUWy9e,RXRG_88051,0,7.449423789978027,,0,0,0,,,,0,0,,,,,,
RxR,X7HyMhZNoso,RXRG_881,1,4.999880790710449,,0,0,1,,,,6,23605,,,,,,
RxR,zsNo4HB9uLZ,RXRG_88356,1,6.205774307250977,,1,1,1,,,,6,23253,,,,,,
RxR,EU6Fwq7SyZv,RXRG_88391,1,2.593552589416504,,1,1,1,,,,0,0,,,,,,
RxR,EU6Fwq7SyZv,RXRG_88616,1,1.2363187074661255,,1,1,1,,,,6,52676,,,,,,
RxR,2azQ1b91cZZ,RXRG_88691,1,11.785032272338867,,1,1,1,,,,6,33240,,,,,,
RxR,2azQ1b91cZZ,RXRG_88729,0,9.71479320526123,,0,0,0,,,,0,0,,,,,,
RxR,TbHJrupSAjP,RXRG_89203,0,9.845789909362793,,0,0,0,,,,0,0,,,,,,
RxR,QUCTc6BB5sX,RXRG_89243,0,6.597019672393799,,0,0,0,,,,0,0,,,,,,
RxR,TbHJrupSAjP,RXRG_89339,0,6.646587371826172,,0,0,0,,,,0,0,,,,,,
RxR,TbHJrupSAjP,RXRG_89468,1,11.965742111206055,,0,0,0,,,,6,12319,,,,,,
RxR,8194nk5LbLH,RXRG_89532,0,8.365888595581055,,0,0,0,,,,0,0,,,,,,
RxR,zsNo4HB9uLZ,RXRG_89650,1,3.3949146270751953,,1,1,1,,,,6,31783,,,,,,
RxR,TbHJrupSAjP,RXRG_89890,0,7.172537803649902,,0,0,0,,,,0,0,,,,,,
RxR,QUCTc6BB5sX,RXRG_89972,0,11.261697769165039,,0,0,0,,,,0,0,,,,,,
RxR,TbHJrupSAjP,RXRG_89978,0,11.254731178283691,,0,0,0,,,,0,0,,,,,,
RxR,2azQ1b91cZZ,RXRG_90060,0,5.6371355056762695,,0,0,0,,,,0,0,,,,,,
RxR,X7HyMhZNoso,RXRG_90110,1,3.235429048538208,,1,1,1,,,,6,17009,,,,,,
RxR,TbHJrupSAjP,RXRG_90119,1,3.878586769104004,,1,0,1,,,,6,25761,,,,,,
RxR,x8F5xyUWy9e,RXRG_90150,0,5.944049835205078,,0,0,0,,,,0,0,,,,,,
RxR,x8F5xyUWy9e,RXRG_9037,0,4.707034111022949,,0,0,0,,,,0,0,,,,,,
RxR,2azQ1b91cZZ,RXRG_904,0,5.205618858337402,,0,0,0,,,,0,0,,,,,,
RxR,TbHJrupSAjP,RXRG_9041,0,4.214974880218506,,0,0,0,,,,0,0,,,,,,
RxR,Z6MFQCViBuw,RXRG_90870,0,6.03179931640625,,0,0,0,,,,0,0,,,,,,
RxR,zsNo4HB9uLZ,RXRG_90891,1,7.9344892501831055,,0,1,1,,,,6,32534,,,,,,
RxR,2azQ1b91cZZ,RXRG_90892,0,6.619433403015137,,0,0,0,,,,0,0,,,,,,
RxR,2azQ1b91cZZ,RXRG_90917,0,5.880035400390625,,0,0,0,,,,0,0,,,,,,
RxR,zsNo4HB9uLZ,RXRG_90946,0,10.023720741271973,,0,0,0,,,,0,0,,,,,,
RxR,zsNo4HB9uLZ,RXRG_9109,0,9.51378059387207,,0,0,0,,,,0,0,,,,,,
RxR,QUCTc6BB5sX,RXRG_91208,0,6.968174934387207,,0,0,0,,,,0,0,,,,,,
RxR,zsNo4HB9uLZ,RXRG_91332,0,7.063066482543945,,0,0,0,,,,0,0,,,,,,
RxR,QUCTc6BB5sX,RXRG_91371,0,1.6385902166366577,,0,0,0,,,,0,0,,,,,,
RxR,2azQ1b91cZZ,RXRG_914,1,12.989883422851562,,0,1,1,,,,6,33264,,,,,,
RxR,2azQ1b91cZZ,RXRG_91435,1,3.429906129837036,,1,1,1,,,,6,21547,,,,,,
RxR,QUCTc6BB5sX,RXRG_91527,0,10.079768180847168,,0,0,0,,,,0,0,,,,,,
RxR,X7HyMhZNoso,RXRG_91620,1,13.73007583618164,,0,1,1,,,,6,41005,,,,,,
RxR,TbHJrupSAjP,RXRG_91738,1,2.7299506664276123,,0,1,1,,,,6,24912,,,,,,
RxR,QUCTc6BB5sX,RXRG_91831,0,8.672272682189941,,0,0,0,,,,0,0,,,,,,
RxR,2azQ1b91cZZ,RXRG_92091,0,6.8586578369140625,,0,0,0,,,,0,0,,,,,,
RxR,TbHJrupSAjP,RXRG_92173,0,3.513564348220825,,0,0,0,,,,0,0,,,,,,
RxR,QUCTc6BB5sX,RXRG_92216,0,3.8162779808044434,,0,0,0,,,,0,0,,,,,,
RxR,zsNo4HB9uLZ,RXRG_92218,0,3.023548126220703,,0,0,0,,,,0,0,,,,,,
RxR,2azQ1b91cZZ,RXRG_92247,0,10.56987476348877,,0,0,0,,,,0,0,,,,,,
RxR,TbHJrupSAjP,RXRG_92398,0,21.78588104248047,,0,0,0,,,,0,0,,,,,,
RxR,QUCTc6BB5sX,RXRG_92437,0,6.524997711181641,,0,0,0,,,,0,0,,,,,,
RxR,EU6Fwq7SyZv,RXRG_9260,0,9.829656600952148,,0,0,0,,,,0,0,,,,,,
RxR,X7HyMhZNoso,RXRG_92684,0,1.6830734014511108,,0,0,0,,,,0,0,,,,,,
RxR,oLBMNvg9in8,RXRG_9287,1,0.285147100687027,,0,0,0,,,,6,39330,,,,,,
RxR,EU6Fwq7SyZv,RXRG_9302,0,5.939444065093994,,0,0,0,,,,0,0,,,,,,
RxR,EU6Fwq7SyZv,RXRG_93066,1,0.4682275652885437,,1,1,1,,,,6,52252,,,,,,
RxR,2azQ1b91cZZ,RXRG_93082,0,1.955534815788269,,0,0,0,,,,0,0,,,,,,
RxR,TbHJrupSAjP,RXRG_9320,0,22.112154006958008,,0,0,0,,,,0,0,,,,,,
RxR,2azQ1b91cZZ,RXRG_93236,1,6.888363838195801,,0,0,1,,,,6,35600,,,,,,
RxR,8194nk5LbLH,RXRG_93478,1,2.072869300842285,,1,1,0,,,,6,37128,,,,,,
RxR,X7HyMhZNoso,RXRG_93508,0,5.305267810821533,,0,0,0,,,,0,0,,,,,,
RxR,2azQ1b91cZZ,RXRG_93762,1,18.01727867126465,,1,0,1,,,,6,27437,,,,,,
RxR,2azQ1b91cZZ,RXRG_93962,0,10.003265380859375,,0,0,0,,,,0,0,,,,,,
RxR,X7HyMhZNoso,RXRG_94130,1,7.000443935394287,,1,0,1,,,,6,25998,,,,,,
RxR,QUCTc6BB5sX,RXRG_94171,0,5.991636276245117,,0,0,0,,,,0,0,,,,,,
RxR,EU6Fwq7SyZv,RXRG_94173,0,8.890178680419922,,0,0,0,,,,0,0,,,,,,
RxR,2azQ1b91cZZ,RXRG_94209,0,5.1970391273498535,,0,0,0,,,,0,0,,,,,,
RxR,QUCTc6BB5sX,RXRG_94260,0,2.328002452850342,,0,0,0,,,,0,0,,,,,,
RxR,2azQ1b91cZZ,RXRG_94290,1,15.099929809570312,,1,1,1,,,,6,30624,,,,,,
RxR,QUCTc6BB5sX,RXRG_94301,0,12.56252670288086,,0,0,0,,,,0,0,,,,,,
RxR,EU6Fwq7SyZv,RXRG_94430,0,14.36020565032959,,0,0,0,,,,0,0,,,,,,
RxR,Z6MFQCViBuw,RXRG_94537,0,7.75177001953125,,0,0,0,,,,0,0,,,,,,
RxR,QUCTc6BB5sX,RXRG_94689,1,4.1669464111328125,,1,1,1,,,,6,23275,,,,,,
RxR,Z6MFQCViBuw,RXRG_94852,0,6.2926459312438965,,0,0,0,,,,0,0,,,,,,
RxR,zsNo4HB9uLZ,RXRG_94926,0,7.731054306030273,,0,0,0,,,,0,0,,,,,,
RxR,TbHJrupSAjP,RXRG_9497,0,5.480530738830566,,0,0,0,,,,0,0,,,,,,
RxR,zsNo4HB9uLZ,RXRG_94999,1,4.960245609283447,,0,0,1,,,,6,40864,,,,,,
RxR,X7HyMhZNoso,RXRG_95130,0,2.1170482635498047,,0,0,0,,,,0,0,,,,,,
RxR,oLBMNvg9in8,RXRG_9517,1,,,0,0,0,,,,6,41876,,,,,,
RxR,TbHJrupSAjP,RXRG_95179,1,19.571346282958984,,0,0,0,,,,6,7537,,,,,,
RxR,X7HyMhZNoso,RXRG_95228,0,12.901817321777344,,0,0,0,,,,0,0,,,,,,
RxR,X7HyMhZNoso,RXRG_95300,1,5.03076171875,,1,1,1,,,,6,16290,,,,,,
RxR,QUCTc6BB5sX,RXRG_95440,0,12.263511657714844,,0,0,0,,,,0,0,,,,,,
RxR,EU6Fwq7SyZv,RXRG_95447,0,2.6174888610839844,,0,0,0,,,,0,0,,,,,,
RxR,TbHJrupSAjP,RXRG_95557,0,5.728085994720459,,0,0,0,,,,0,0,,,,,,
RxR,X7HyMhZNoso,RXRG_96179,0,2.588836431503296,,0,0,0,,,,0,0,,,,,,
RxR,QUCTc6BB5sX,RXRG_96404,1,0.3250407874584198,,1,0,1,,,,6,32430,,,,,,
RxR,2azQ1b91cZZ,RXRG_96493,1,4.096526622772217,,0,0,0,,,,6,41114,,,,,,
RxR,2azQ1b91cZZ,RXRG_96662,0,5.510279655456543,,0,0,0,,,,0,0,,,,,,
RxR,X7HyMhZNoso,RXRG_96741,0,9.28770637512207,,0,0,0,,,,0,0,,,,,,
RxR,zsNo4HB9uLZ,RXRG_96783,0,2.332075834274292,,0,0,0,,,,0,0,,,,,,
RxR,TbHJrupSAjP,RXRG_9712,1,0.1834791600704193,,0,0,1,,,,6,26289,,,,,,
RxR,QUCTc6BB5sX,RXRG_97191,0,6.670404434204102,,0,0,0,,,,0,0,,,,,,
RxR,QUCTc6BB5sX,RXRG_97195,1,3.0848841667175293,,1,1,1,,,,0,0,,,,,,
RxR,EU6Fwq7SyZv,RXRG_97211,0,5.318901062011719,,0,0,0,,,,0,0,,,,,,
RxR,TbHJrupSAjP,RXRG_97213,0,7.137983798980713,,0,0,0,,,,0,0,,,,,,
RxR,zsNo4HB9uLZ,RXRG_97490,0,7.695221424102783,,0,0,0,,,,0,0,,,,,,
RxR,Z6MFQCViBuw,RXRG_97670,0,10.753941535949707,,0,0,0,,,,0,0,,,,,,
RxR,TbHJrupSAjP,RXRG_97700,0,2.0776023864746094,,0,0,0,,,,0,0,,,,,,
RxR,TbHJrupSAjP,RXRG_97864,0,0.4167146384716034,,0,0,0,,,,0,0,,,,,,
RxR,QUCTc6BB5sX,RXRG_98082,0,7.549928188323975,,0,0,0,,,,0,0,,,,,,
RxR,Z6MFQCViBuw,RXRG_98326,0,12.238755226135254,,0,0,0,,,,0,0,,,,,,
RxR,TbHJrupSAjP,RXRG_98524,0,7.783541202545166,,0,0,0,,,,0,0,,,,,,
RxR,2azQ1b91cZZ,RXRG_986,0,0.7619568109512329,,0,0,0,,,,0,0,,,,,,
RxR,TbHJrupSAjP,RXRG_98671,0,14.799510955810547,,0,0,0,,,,0,0,,,,,,
RxR,EU6Fwq7SyZv,RXRG_98708,0,5.176921844482422,,0,0,0,,,,0,0,,,,,,
RxR,oLBMNvg9in8,RXRG_98751,0,2.2456603050231934,,0,0,0,,,,0,0,,,,,,
RxR,QUCTc6BB5sX,RXRG_9880,0,6.349433898925781,,0,0,0,,,,0,0,,,,,,
RxR,QUCTc6BB5sX,RXRG_98846,0,7.40706729888916,,0,0,0,,,,0,0,,,,,,
RxR,X7HyMhZNoso,RXRG_98869,0,10.710530281066895,,0,0,0,,,,0,0,,,,,,
RxR,2azQ1b91cZZ,RXRG_98964,0,13.825194358825684,,0,0,0,,,,0,0,,,,,,
RxR,2azQ1b91cZZ,RXRG_98998,0,5.713863849639893,,0,0,0,,,,0,0,,,,,,
RxR,QUCTc6BB5sX,RXRG_99118,0,4.341121196746826,,0,0,0,,,,0,0,,,,,,
RxR,QUCTc6BB5sX,RXRG_99190,0,1.264090895652771,,0,0,0,,,,0,0,,,,,,
RxR,Z6MFQCViBuw,RXRG_99252,0,5.903949737548828,,0,0,0,,,,0,0,,,,,,
RxR,TbHJrupSAjP,RXRG_99323,0,6.122638702392578,,0,0,0,,,,0,0,,,,,,
RxR,TbHJrupSAjP,RXRG_99448,1,4.854210376739502,,1,0,0,,,,6,28415,,,,,,
RxR,QUCTc6BB5sX,RXRG_99700,0,9.516021728515625,,0,0,0,,,,0,0,,,,,,
RxR,oLBMNvg9in8,RXRG_99764,1,4.811751842498779,,0,0,1,,,,6,33457,,,,,,
RxR,2azQ1b91cZZ,RXRG_99788,0,12.486310958862305,,0,0,0,,,,0,0,,,,,,
SAGE,841803,SAGE_841803_74,0,4.459964275360107,4.75422477722168,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841803,SAGE_841803_39,0,5.7717132568359375,6.214516639709473,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841803,SAGE_841803_50,0,2.0068907737731934,1.60994291305542,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841803,SAGE_841803_9,0,2.8149473667144775,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841803,SAGE_841803_91,0,2.2505555152893066,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841803,SAGE_841803_101,1,1.954674243927002,1.622829794883728,,1,1,1,1,1,6,31949,8,31894,18282,1,1,1
SAGE,841803,SAGE_841803_19,0,5.367875099182129,5.8217315673828125,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841803,SAGE_841803_63,0,1.4035669565200806,1.1701679229736328,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841803,SAGE_841803_46,0,1.4688817262649536,1.0694787502288818,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841803,SAGE_841803_97,0,0.29567351937294006,0.09746049344539642,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841803,SAGE_841803_66,0,4.57413387298584,4.868394374847412,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841803,SAGE_841803_2,0,4.3217902183532715,4.642209529876709,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841803,SAGE_841803_21,0,4.754810333251953,5.064569473266602,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841803,SAGE_841803_8,0,1.3832454681396484,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841803,SAGE_841803_17,0,2.2273805141448975,2.3363847732543945,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841803,SAGE_841803_79,0,0.9246600866317749,1.3754634857177734,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841803,SAGE_841803_94,0,7.938418388366699,8.410110473632812,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841803,SAGE_841803_81,0,1.4495069980621338,1.4793766736984253,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841803,SAGE_841803_57,0,4.152878761291504,3.8501267433166504,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841803,SAGE_841803_106,0,3.743229627609253,3.547536611557007,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841803,SAGE_841803_72,1,2.6034996509552,2.906353235244751,,0,1,0,1,1,6,15481,8,15426,9319,1,1,1
SAGE,841803,SAGE_841803_47,0,2.595586061477661,3.0078682899475098,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841803,SAGE_841803_111,0,3.113654136657715,3.4962403774261475,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841803,SAGE_841803_10,0,5.729769706726074,6.099673271179199,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841803,SAGE_841803_16,0,2.13081431388855,,,0,0,0,0,0,0,0,0,0,0,0,2,
SAGE,841803,SAGE_841803_45,0,4.08424186706543,4.557550430297852,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841803,SAGE_841803_33,0,3.902589797973633,4.321847915649414,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841803,SAGE_841803_85,0,4.222268104553223,3.8715977668762207,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841803,SAGE_841803_5,0,2.2360610961914062,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841803,SAGE_841803_87,0,2.7648417949676514,2.481163501739502,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841236,SAGE_841236_21,0,3.7676966190338135,3.6483328342437744,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841236,SAGE_841236_99,0,2.1911635398864746,2.645658016204834,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841236,SAGE_841236_11,0,0.5739920139312744,0.22031204402446747,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841236,SAGE_841236_87,0,1.1616131067276,0.7553054690361023,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841236,SAGE_841236_8,0,6.625430583953857,6.906355381011963,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841236,SAGE_841236_80,1,2.723522424697876,2.438380718231201,,1,1,1,1,1,6,26264,8,26209,16435,1,1,0
SAGE,841236,SAGE_841236_27,0,0.8795155882835388,0.8210663199424744,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841236,SAGE_841236_30,0,1.7376164197921753,1.4763940572738647,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841236,SAGE_841236_79,0,1.554632544517517,1.1721296310424805,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841236,SAGE_841236_70,0,1.1002296209335327,1.2061388492584229,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841236,SAGE_841236_78,0,6.855136871337891,7.310125350952148,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841236,SAGE_841236_3,0,6.055309295654297,5.801900863647461,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841236,SAGE_841236_23,0,7.208958625793457,7.423057556152344,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841236,SAGE_841236_88,0,3.2604172229766846,2.8433494567871094,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841236,SAGE_841236_36,1,1.2809181213378906,1.404079794883728,,0,1,0,1,1,6,16782,8,16727,9908,1,1,1
SAGE,841236,SAGE_841236_19,0,1.6766740083694458,1.7437070608139038,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841236,SAGE_841236_97,0,3.3349766731262207,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841236,SAGE_841236_5,0,2.333106517791748,1.907752275466919,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841236,SAGE_841236_43,0,7.472715854644775,7.868208885192871,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841236,SAGE_841236_14,0,0.36729276180267334,0.2537772059440613,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841236,SAGE_841236_96,0,1.493311882019043,1.065184473991394,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841236,SAGE_841236_4,0,9.11566162109375,9.528493881225586,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841236,SAGE_841236_91,0,2.5167031288146973,2.8219151496887207,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841236,SAGE_841236_57,1,3.069377899169922,2.638288974761963,,0,1,0,1,1,6,29931,8,29876,18341,1,1,1
SAGE,841236,SAGE_841236_38,0,1.1828206777572632,0.7698841094970703,,0,0,0,0,0,0,0,0,0,0,0,2,
SAGE,841236,SAGE_841236_31,0,8.82305908203125,9.179067611694336,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841236,SAGE_841236_34,0,2.392496109008789,2.8039979934692383,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841236,SAGE_841236_76,0,2.968480348587036,3.229865312576294,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841236,SAGE_841236_52,0,3.7596933841705322,4.099445819854736,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841236,SAGE_841236_69,0,0.5604270100593567,0.22035875916481018,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840980,SAGE_840980_73,0,1.5803790092468262,1.902874231338501,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840980,SAGE_840980_78,0,1.4783692359924316,1.817129135131836,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840980,SAGE_840980_54,0,1.3233259916305542,0.8493056297302246,,0,0,0,0,0,0,0,0,0,0,0,2,
SAGE,840980,SAGE_840980_68,0,2.349510669708252,2.7215280532836914,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840980,SAGE_840980_0,1,0.9279579520225525,0.6378052234649658,,1,1,1,1,0,6,52044,8,51989,28823,0,1,0
SAGE,840980,SAGE_840980_36,0,2.6280040740966797,2.899134874343872,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840980,SAGE_840980_4,1,2.0369625091552734,1.8402248620986938,,1,1,1,1,0,6,15883,8,15828,9499,1,1,0
SAGE,840980,SAGE_840980_35,1,3.37575101852417,,,1,1,1,1,1,6,30092,8,30037,16386,1,1,1
SAGE,840980,SAGE_840980_12,0,2.311236619949341,2.7524008750915527,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840980,SAGE_840980_1,0,3.1126976013183594,3.0476152896881104,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840980,SAGE_840980_50,1,0.7072862386703491,0.33218201994895935,,1,0,1,1,0,6,19948,8,19893,12041,1,1,1
SAGE,840980,SAGE_840980_29,1,1.2300416231155396,0.8097906112670898,,0,0,0,1,1,6,41885,8,41830,22507,0,1,1
SAGE,840980,SAGE_840980_46,0,3.1358208656311035,3.155224084854126,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840980,SAGE_840980_7,1,1.9209481477737427,1.799180269241333,,0,0,0,0,0,6,33717,8,33662,18734,1,1,0
SAGE,840980,SAGE_840980_11,0,2.0243709087371826,2.2878682613372803,,0,0,0,0,0,0,0,0,0,0,0,2,
SAGE,841992,SAGE_841992_59,0,5.842874526977539,5.5632524490356445,,0,0,0,0,0,0,0,0,0,0,0,2,
SAGE,841992,SAGE_841992_45,0,3.449293613433838,3.8973166942596436,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841992,SAGE_841992_58,0,5.061416149139404,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841992,SAGE_841992_63,0,3.5719621181488037,3.942868947982788,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841992,SAGE_841992_2,0,7.997749328613281,7.668367385864258,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841992,SAGE_841992_100,1,3.7264881134033203,4.116162300109863,,0,0,0,0,0,6,15583,8,15528,9688,1,1,0
SAGE,841992,SAGE_841992_102,0,4.555088043212891,4.8399882316589355,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841992,SAGE_841992_104,0,5.190046787261963,5.104389190673828,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841992,SAGE_841992_4,0,1.8690948486328125,1.5541876554489136,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841992,SAGE_841992_27,0,5.610532760620117,5.392325401306152,,0,0,0,0,0,0,0,0,0,0,0,2,
SAGE,841992,SAGE_841992_88,0,1.1071447134017944,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841992,SAGE_841992_85,0,1.918030858039856,1.956119179725647,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841992,SAGE_841992_21,0,4.194179534912109,4.579997539520264,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841992,SAGE_841992_74,0,2.5059661865234375,2.7667839527130127,,0,0,0,0,0,0,0,0,0,0,0,2,
SAGE,841992,SAGE_841992_99,0,1.4853966236114502,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841992,SAGE_841992_33,0,4.8365983963012695,5.240062713623047,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841992,SAGE_841992_38,1,1.9631364345550537,,,0,1,0,1,0,6,18172,8,18117,11451,1,1,0
SAGE,841992,SAGE_841992_101,0,3.385611057281494,3.803236484527588,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841992,SAGE_841992_31,0,0.6864204406738281,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841992,SAGE_841992_48,0,3.016749143600464,3.50689435005188,,0,0,0,0,0,0,0,0,0,0,0,2,
SAGE,841992,SAGE_841992_32,1,3.5015463829040527,3.777432441711426,,0,0,0,0,0,6,25791,8,25736,15412,1,1,0
SAGE,841992,SAGE_841992_76,1,2.4106345176696777,2.0702524185180664,,0,0,0,0,0,6,20398,8,20343,12135,1,1,1
SAGE,841992,SAGE_841992_97,0,1.753661870956421,2.000169277191162,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841992,SAGE_841992_95,0,4.063541412353516,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841992,SAGE_841992_80,0,2.3204123973846436,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841992,SAGE_841992_68,0,2.556772232055664,2.8801591396331787,,0,0,0,0,0,0,0,0,0,0,0,2,
SAGE,841992,SAGE_841992_37,0,1.3832271099090576,1.8495943546295166,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841992,SAGE_841992_92,0,0.2552163898944855,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841992,SAGE_841992_73,0,2.2495124340057373,2.0935006141662598,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841992,SAGE_841992_62,1,2.5522267818450928,,,0,1,0,1,1,6,21435,8,21380,12781,1,1,1
SAGE,841616,SAGE_841616_13,0,0.5541417598724365,0.9103341698646545,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841616,SAGE_841616_72,0,6.808238983154297,7.253337383270264,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841616,SAGE_841616_103,0,4.641322135925293,4.252049446105957,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841616,SAGE_841616_67,0,5.178745269775391,5.561204433441162,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841616,SAGE_841616_68,0,5.643580436706543,5.967185974121094,,0,0,0,0,0,0,0,0,0,0,0,2,
SAGE,841616,SAGE_841616_15,0,0.47487324476242065,0.512025773525238,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841616,SAGE_841616_75,1,2.802764892578125,2.533743381500244,,0,0,0,0,0,6,30912,8,30857,19259,1,1,1
SAGE,841616,SAGE_841616_1,0,1.649963617324829,1.749168038368225,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841616,SAGE_841616_11,0,5.862699508666992,6.091524124145508,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841616,SAGE_841616_83,0,5.188054084777832,5.08330774307251,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841616,SAGE_841616_12,0,5.611452102661133,5.668296813964844,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841616,SAGE_841616_30,0,2.3988304138183594,1.9977930784225464,,0,0,0,0,0,0,0,0,0,0,0,2,
SAGE,841616,SAGE_841616_70,0,6.839899063110352,7.184274673461914,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841616,SAGE_841616_92,0,3.614968776702881,3.884377956390381,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841616,SAGE_841616_26,0,3.325732469558716,3.5008704662323,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841616,SAGE_841616_91,0,2.1087567806243896,2.412019729614258,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841616,SAGE_841616_97,0,9.201377868652344,9.645142555236816,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841616,SAGE_841616_50,0,6.266301155090332,6.553161144256592,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841616,SAGE_841616_78,0,8.51119327545166,8.878571510314941,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841616,SAGE_841616_17,0,2.3070483207702637,2.573227882385254,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841616,SAGE_841616_44,0,2.266312837600708,2.328904151916504,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841616,SAGE_841616_28,0,2.5643718242645264,2.6877448558807373,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841616,SAGE_841616_54,0,4.860174179077148,5.253880500793457,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841616,SAGE_841616_55,0,4.67431116104126,4.9742608070373535,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841616,SAGE_841616_14,0,9.239790916442871,9.599077224731445,,0,0,0,0,0,0,0,0,0,0,0,2,
SAGE,841616,SAGE_841616_53,0,4.836846828460693,5.164933681488037,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841616,SAGE_841616_80,0,6.960105895996094,7.261685848236084,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841616,SAGE_841616_81,0,3.0573627948760986,2.6256608963012695,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841616,SAGE_841616_51,0,1.8461990356445312,2.273855686187744,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841616,SAGE_841616_64,0,5.8077239990234375,6.191152572631836,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841990,SAGE_841990_8,0,6.776505947113037,7.154239654541016,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841990,SAGE_841990_33,0,3.822211503982544,,,0,0,0,0,0,0,0,0,0,0,0,2,
SAGE,841990,SAGE_841990_38,0,4.028383731842041,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841990,SAGE_841990_95,0,2.575780153274536,2.651094675064087,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841990,SAGE_841990_54,1,0.6150692701339722,,,0,0,0,0,0,6,31515,8,31460,19252,1,1,0
SAGE,841990,SAGE_841990_49,0,2.9019834995269775,3.161283493041992,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841990,SAGE_841990_32,0,2.245699405670166,2.57529878616333,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841990,SAGE_841990_79,0,6.130948543548584,6.260847091674805,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841990,SAGE_841990_41,0,1.835093379020691,2.26788592338562,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841990,SAGE_841990_50,0,4.727646827697754,5.1177825927734375,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841990,SAGE_841990_93,0,1.3447551727294922,1.4836610555648804,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841990,SAGE_841990_86,1,0.7663268446922302,0.8332793712615967,,0,0,0,0,0,6,24590,8,24535,15050,1,1,0
SAGE,841990,SAGE_841990_3,0,0.984827995300293,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841990,SAGE_841990_0,0,2.4092178344726562,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841990,SAGE_841990_19,0,3.15018367767334,2.9127650260925293,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841990,SAGE_841990_45,0,3.463146686553955,3.7891335487365723,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841990,SAGE_841990_63,0,4.785913467407227,5.2641448974609375,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841990,SAGE_841990_69,1,0.582076370716095,0.7577358484268188,,0,1,0,0,0,6,37258,8,37203,21810,0,1,1
SAGE,841990,SAGE_841990_106,0,5.7992472648620605,5.459582328796387,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841990,SAGE_841990_85,0,2.8718841075897217,3.3364787101745605,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841990,SAGE_841990_48,0,1.6661098003387451,1.6851766109466553,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841990,SAGE_841990_65,1,5.4691853523254395,5.134096622467041,,0,0,0,0,0,6,27293,8,27238,16695,1,1,1
SAGE,841990,SAGE_841990_83,0,0.2023453563451767,0.602346658706665,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841990,SAGE_841990_21,0,1.6837960481643677,,,0,0,0,0,0,0,0,0,0,0,0,2,
SAGE,841990,SAGE_841990_1,0,2.820500135421753,2.5232958793640137,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841990,SAGE_841990_22,0,4.156322956085205,4.2486138343811035,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841990,SAGE_841990_24,0,4.367962837219238,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841990,SAGE_841990_87,1,2.346835136413574,1.858339548110962,,0,0,0,1,1,6,26070,8,26015,15804,1,1,1
SAGE,841990,SAGE_841990_104,0,5.78375768661499,6.139344215393066,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841990,SAGE_841990_4,0,2.823490619659424,2.51995849609375,,0,0,0,0,0,0,0,0,0,0,0,2,
SAGE,841799,SAGE_841799_113,0,6.169556617736816,6.619137763977051,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841799,SAGE_841799_44,0,0.8999408483505249,0.5101393461227417,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841799,SAGE_841799_50,1,3.049327850341797,3.0812299251556396,,0,0,0,0,0,6,33269,8,33214,20372,1,1,0
SAGE,841799,SAGE_841799_62,1,2.722228765487671,,,0,0,0,0,0,6,34874,8,34819,21254,0,1,1
SAGE,841799,SAGE_841799_94,0,5.63150691986084,6.100006103515625,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841799,SAGE_841799_82,1,0.9881755113601685,0.613475501537323,,0,0,0,1,1,6,36455,8,36400,21345,0,1,1
SAGE,841799,SAGE_841799_17,0,4.497421741485596,4.259732723236084,,0,0,0,0,0,0,0,0,0,0,0,2,
SAGE,841799,SAGE_841799_21,0,4.99728536605835,4.722384929656982,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841799,SAGE_841799_40,0,8.016014099121094,8.4331693649292,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841799,SAGE_841799_0,0,2.4475224018096924,2.864989995956421,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841799,SAGE_841799_36,0,4.730210304260254,4.391390800476074,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841799,SAGE_841799_10,0,2.5219626426696777,2.822876453399658,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841799,SAGE_841799_106,1,2.2386856079101562,1.8478575944900513,,1,1,1,1,1,6,20875,8,20820,12398,1,2,0
SAGE,841799,SAGE_841799_86,1,3.906538963317871,,,0,1,0,1,1,6,25787,8,25732,15607,1,1,0
SAGE,841799,SAGE_841799_79,0,1.95558500289917,1.5280582904815674,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841799,SAGE_841799_31,0,2.9509894847869873,2.6005403995513916,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841799,SAGE_841799_7,0,6.996332168579102,7.288289546966553,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841799,SAGE_841799_18,0,3.3164937496185303,3.4223239421844482,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841799,SAGE_841799_88,0,5.242960453033447,5.430531024932861,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841799,SAGE_841799_2,0,5.466764450073242,5.798491477966309,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841799,SAGE_841799_63,0,3.552595376968384,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841799,SAGE_841799_70,1,5.695937156677246,,,1,1,1,1,1,6,31327,8,31272,19175,1,1,1
SAGE,841799,SAGE_841799_53,0,4.462089538574219,4.444635391235352,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841799,SAGE_841799_104,0,1.1458475589752197,0.7589988708496094,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841799,SAGE_841799_58,1,1.5988291501998901,1.2919057607650757,,0,0,0,0,0,6,30084,8,30029,18091,1,1,1
SAGE,841799,SAGE_841799_26,0,1.6786917448043823,1.2856156826019287,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841799,SAGE_841799_14,0,8.599421501159668,8.146180152893066,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841799,SAGE_841799_110,0,5.520992279052734,5.950771331787109,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841799,SAGE_841799_80,0,2.048523187637329,2.3667614459991455,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841799,SAGE_841799_20,0,2.7323551177978516,3.143010139465332,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840030,SAGE_840030_11,0,0.37391623854637146,0.7487034201622009,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840030,SAGE_840030_0,0,4.044313907623291,3.6911206245422363,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840030,SAGE_840030_37,0,0.44005244970321655,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840030,SAGE_840030_8,0,4.339663505554199,4.784571647644043,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840030,SAGE_840030_60,0,1.8479416370391846,2.1074111461639404,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840030,SAGE_840030_12,0,1.0607565641403198,0.8564643859863281,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840030,SAGE_840030_4,0,0.6838879585266113,0.9698503017425537,,0,0,0,0,0,0,0,0,0,0,0,2,
SAGE,840030,SAGE_840030_23,0,0.29813259840011597,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840030,SAGE_840030_7,0,1.2632575035095215,1.6595724821090698,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840030,SAGE_840030_13,0,0.4592108726501465,0.0970676988363266,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840030,SAGE_840030_61,0,2.1987712383270264,1.9254176616668701,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840030,SAGE_840030_6,0,3.011852264404297,3.091263771057129,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840030,SAGE_840030_76,0,2.1454288959503174,1.8697227239608765,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840030,SAGE_840030_3,1,3.2413394451141357,3.602499008178711,,0,0,1,0,0,6,29142,8,29087,17274,1,1,1
SAGE,840030,SAGE_840030_67,0,2.2116010189056396,2.446258306503296,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840030,SAGE_840030_17,0,0.6304538249969482,0.26785677671432495,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840030,SAGE_840030_46,0,1.2115905284881592,1.3268489837646484,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840030,SAGE_840030_42,0,0.1025717556476593,0.37216630578041077,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840030,SAGE_840030_71,0,1.4574304819107056,1.02669095993042,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840030,SAGE_840030_94,0,1.6925432682037354,1.419189691543579,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840030,SAGE_840030_51,1,2.7278740406036377,3.2080116271972656,,0,1,0,1,1,6,19183,8,19128,11668,1,2,1
SAGE,840030,SAGE_840030_31,0,0.10629136115312576,0.3113069534301758,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841600,SAGE_841600_69,0,3.25071382522583,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841600,SAGE_841600_5,1,3.025319814682007,,,0,0,0,0,0,6,16002,8,15947,9489,1,1,0
SAGE,841600,SAGE_841600_37,0,4.566619873046875,4.800912380218506,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841600,SAGE_841600_94,0,2.8611299991607666,,,0,0,0,0,0,0,0,0,0,0,0,2,
SAGE,841600,SAGE_841600_67,0,1.7851531505584717,1.421484112739563,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841600,SAGE_841600_15,0,4.848505973815918,5.112896919250488,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841600,SAGE_841600_45,1,1.9458842277526855,2.188873291015625,,0,1,0,1,1,6,14799,8,14744,8929,1,1,0
SAGE,841600,SAGE_841600_51,0,2.4232873916625977,2.199946165084839,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841600,SAGE_841600_41,0,5.019819259643555,5.40165901184082,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841600,SAGE_841600_92,0,2.001495838165283,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841600,SAGE_841600_97,0,1.9015456438064575,,,0,0,0,0,0,0,0,0,0,0,0,2,
SAGE,841600,SAGE_841600_84,0,3.090236186981201,3.4481427669525146,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841600,SAGE_841600_95,1,3.5170304775238037,3.826129198074341,,0,0,0,0,1,6,17864,8,17809,10639,1,1,1
SAGE,841600,SAGE_841600_73,0,0.7649557590484619,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841600,SAGE_841600_10,0,2.0553367137908936,1.745194911956787,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841600,SAGE_841600_52,1,1.5823769569396973,,,1,0,0,0,1,6,12716,8,12661,7738,1,1,1
SAGE,841600,SAGE_841600_44,0,2.0566024780273438,1.6498504877090454,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841600,SAGE_841600_101,1,1.6524417400360107,,,1,1,1,1,1,6,24939,8,24884,14838,1,1,1
SAGE,841600,SAGE_841600_54,1,0.7854738235473633,1.041919231414795,,0,1,0,1,1,6,18103,8,18048,11079,1,1,1
SAGE,841600,SAGE_841600_48,1,1.7956751585006714,1.4139702320098877,,0,1,0,1,1,6,8542,8,8487,5241,1,1,1
SAGE,841600,SAGE_841600_38,0,5.916985034942627,6.387976169586182,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841600,SAGE_841600_19,0,2.105088949203491,2.0592551231384277,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841600,SAGE_841600_1,0,3.7185983657836914,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841600,SAGE_841600_43,1,3.6568918228149414,3.9659907817840576,,1,0,1,0,0,6,17864,8,17809,10639,1,1,1
SAGE,841600,SAGE_841600_72,0,1.8739475011825562,1.519722580909729,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841600,SAGE_841600_21,0,2.2614693641662598,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841600,SAGE_841600_46,0,2.9904625415802,3.3483691215515137,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841600,SAGE_841600_81,0,1.6000503301620483,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841600,SAGE_841600_23,0,4.956058502197266,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841600,SAGE_841600_33,0,2.6612162590026855,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840547,SAGE_840547_92,0,4.181196689605713,4.450371742248535,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840547,SAGE_840547_26,0,0.4087564945220947,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840547,SAGE_840547_55,0,1.5053272247314453,1.798180103302002,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840547,SAGE_840547_34,0,2.915621757507324,3.1973233222961426,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840547,SAGE_840547_65,0,7.7557783126831055,,,0,0,0,0,0,0,0,0,0,0,0,2,
SAGE,840547,SAGE_840547_87,0,3.163133382797241,3.439342975616455,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840547,SAGE_840547_63,0,5.254229545593262,5.688022136688232,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840547,SAGE_840547_98,0,5.711741924285889,5.35076904296875,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840547,SAGE_840547_41,0,8.40363883972168,8.733297348022461,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840547,SAGE_840547_79,0,3.046456813812256,3.2381906509399414,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840547,SAGE_840547_60,0,5.652724266052246,6.015301704406738,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840547,SAGE_840547_13,0,4.531251907348633,4.198029041290283,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840547,SAGE_840547_71,0,0.40511083602905273,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840547,SAGE_840547_39,0,3.309448719024658,3.6522791385650635,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840547,SAGE_840547_57,0,5.609365463256836,5.274144649505615,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840547,SAGE_840547_76,0,3.773280382156372,3.995582342147827,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840547,SAGE_840547_32,0,5.804261207580566,5.41139030456543,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840547,SAGE_840547_42,0,5.690872669219971,5.371004104614258,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840547,SAGE_840547_38,0,3.4059929847717285,3.0432684421539307,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840547,SAGE_840547_97,0,2.9727721214294434,2.7444310188293457,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840547,SAGE_840547_84,0,0.08773700892925262,0.33523938059806824,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840547,SAGE_840547_23,0,7.138613700866699,6.7457427978515625,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840547,SAGE_840547_59,0,6.792792797088623,6.450804710388184,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840547,SAGE_840547_0,1,1.671477198600769,1.3531701564788818,,0,0,0,0,0,6,17398,8,17343,10751,1,1,1
SAGE,840547,SAGE_840547_2,0,0.41053298115730286,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840547,SAGE_840547_18,0,1.6405469179153442,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840547,SAGE_840547_14,1,2.867917537689209,2.5546653270721436,,1,1,1,1,1,6,23334,8,23279,14209,1,1,1
SAGE,840547,SAGE_840547_93,0,5.461477279663086,5.849449634552002,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840547,SAGE_840547_9,1,0.6673939228057861,0.27134400606155396,,0,0,0,0,0,6,17175,8,17120,10405,1,1,0
SAGE,840547,SAGE_840547_68,0,0.9586715698242188,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841006,SAGE_841006_14,0,0.546619713306427,0.5029309988021851,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841006,SAGE_841006_82,0,2.5174484252929688,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841006,SAGE_841006_48,0,0.5269834995269775,0.22520406544208527,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841006,SAGE_841006_99,0,1.7537732124328613,1.8618477582931519,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841006,SAGE_841006_74,0,0.43281716108322144,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841006,SAGE_841006_31,0,1.1744816303253174,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841006,SAGE_841006_19,0,1.714457392692566,1.7826656103134155,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841006,SAGE_841006_81,0,2.5706515312194824,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841006,SAGE_841006_35,1,2.225844144821167,,,0,1,0,1,1,6,25727,8,25672,15531,1,1,1
SAGE,841006,SAGE_841006_61,0,1.2068629264831543,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841006,SAGE_841006_37,0,2.1420652866363525,1.682680368423462,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841006,SAGE_841006_11,0,0.3057183623313904,0.6800311803817749,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841006,SAGE_841006_77,0,0.27505290508270264,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841006,SAGE_841006_33,0,2.620352029800415,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841006,SAGE_841006_49,1,0.9691965579986572,0.6758801341056824,,1,1,1,1,1,6,30700,8,30645,18338,1,1,1
SAGE,841006,SAGE_841006_95,0,1.56878662109375,1.769131064414978,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841006,SAGE_841006_42,1,1.950443983078003,1.5730763673782349,,1,1,1,1,1,6,31460,8,31405,18790,1,1,1
SAGE,841006,SAGE_841006_43,0,2.4441468715667725,2.755201578140259,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841006,SAGE_841006_52,0,1.8407386541366577,,,0,0,0,0,0,0,0,0,0,0,0,2,
SAGE,841006,SAGE_841006_67,1,1.4674948453903198,,,0,1,0,1,1,6,33554,8,33499,20305,1,1,1
SAGE,841006,SAGE_841006_70,0,0.4272002577781677,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841006,SAGE_841006_12,0,2.260460376739502,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841006,SAGE_841006_18,1,0.7854149341583252,0.3394811451435089,,1,1,1,1,1,6,22865,8,22810,13757,1,1,0
SAGE,841006,SAGE_841006_57,0,1.8542141914367676,1.8976976871490479,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841006,SAGE_841006_80,0,0.9932356476783752,0.836147129535675,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841006,SAGE_841006_21,0,0.4702126085758209,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841006,SAGE_841006_32,0,0.43281716108322144,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841006,SAGE_841006_39,0,1.9921228885650635,1.8887510299682617,,0,0,0,0,0,0,0,0,0,0,0,2,
SAGE,841006,SAGE_841006_65,0,2.457035541534424,2.947277545928955,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841006,SAGE_841006_64,0,0.7812784314155579,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840780,SAGE_840780_15,0,2.74116587638855,3.1646671295166016,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840780,SAGE_840780_33,0,10.190197944641113,10.470394134521484,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840780,SAGE_840780_12,0,6.373581409454346,6.765827178955078,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840780,SAGE_840780_73,0,1.6964620351791382,2.026611804962158,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840780,SAGE_840780_57,0,5.288893699645996,5.632701396942139,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840780,SAGE_840780_44,0,0.5201177000999451,0.7331861257553101,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840780,SAGE_840780_63,0,3.620640277862549,3.9650495052337646,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840780,SAGE_840780_60,0,2.950056791305542,3.1911964416503906,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840780,SAGE_840780_79,0,6.725820541381836,7.085997581481934,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840780,SAGE_840780_78,0,0.2510715126991272,0.5738579034805298,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840780,SAGE_840780_14,0,1.4310029745101929,1.1781079769134521,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840780,SAGE_840780_20,0,0.8303971290588379,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840780,SAGE_840780_25,1,1.2638901472091675,1.505249261856079,,0,0,0,0,0,6,38660,8,38605,23244,0,1,1
SAGE,840780,SAGE_840780_26,0,1.5273736715316772,1.672318935394287,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840780,SAGE_840780_4,0,4.282195091247559,4.630800247192383,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840780,SAGE_840780_6,0,5.831249713897705,6.122350692749023,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840780,SAGE_840780_21,0,1.6350184679031372,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840780,SAGE_840780_81,0,1.0922850370407104,0.7908756732940674,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840780,SAGE_840780_5,0,5.456308841705322,5.828916072845459,,0,0,0,0,0,0,0,0,0,0,0,2,
SAGE,840780,SAGE_840780_62,0,3.132277488708496,3.4373583793640137,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840780,SAGE_840780_41,0,7.952244758605957,8.277000427246094,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840780,SAGE_840780_56,0,0.4675709307193756,0.8368937969207764,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840780,SAGE_840780_30,0,0.9490514993667603,0.8633455038070679,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840780,SAGE_840780_77,0,2.0031442642211914,2.0688891410827637,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840780,SAGE_840780_95,1,0.32545778155326843,,,0,0,0,0,0,6,29447,8,29392,17459,1,1,1
SAGE,840780,SAGE_840780_49,0,1.7361701726913452,1.3600577116012573,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840780,SAGE_840780_67,0,1.0816532373428345,1.5241564512252808,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840780,SAGE_840780_91,1,3.2983012199401855,3.4542999267578125,,1,1,1,0,1,6,28175,8,28120,16630,1,1,1
SAGE,840780,SAGE_840780_40,0,1.113579511642456,1.537076473236084,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840780,SAGE_840780_1,0,2.105968713760376,2.3611233234405518,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840156,SAGE_840156_86,0,1.5072622299194336,1.098960280418396,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840156,SAGE_840156_68,0,4.694662094116211,4.672640800476074,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840156,SAGE_840156_65,1,0.9761942028999329,0.7957671284675598,,0,0,0,0,0,6,32278,8,32223,19834,1,1,1
SAGE,840156,SAGE_840156_122,0,2.0384652614593506,2.349081516265869,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840156,SAGE_840156_177,1,1.893415927886963,1.6379499435424805,,0,0,0,0,0,6,36771,8,36716,22427,0,1,1
SAGE,840156,SAGE_840156_168,0,0.26020723581314087,0.029430316761136055,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840156,SAGE_840156_23,0,2.440197706222534,2.862558364868164,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840156,SAGE_840156_155,0,0.8960620760917664,0.561424970626831,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840156,SAGE_840156_139,1,2.2340900897979736,1.7505358457565308,,0,0,0,0,0,6,36316,8,36261,22042,0,1,0
SAGE,840156,SAGE_840156_97,0,3.5032496452331543,3.8662798404693604,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840156,SAGE_840156_158,0,2.4991908073425293,2.923156499862671,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840156,SAGE_840156_45,0,3.0308704376220703,3.223130226135254,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840156,SAGE_840156_153,0,2.037381172180176,1.7948873043060303,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840156,SAGE_840156_87,0,2.426229953765869,2.6755847930908203,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840156,SAGE_840156_8,0,2.229253053665161,2.632765769958496,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840156,SAGE_840156_67,0,4.83830451965332,5.049757957458496,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840156,SAGE_840156_19,0,1.3882782459259033,1.5786325931549072,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840156,SAGE_840156_119,1,1.0508874654769897,1.2629812955856323,,0,0,0,0,0,6,35424,8,35369,21148,0,1,1
SAGE,840156,SAGE_840156_110,0,1.7880290746688843,2.195185661315918,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840156,SAGE_840156_13,0,1.8314613103866577,1.583739995956421,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840156,SAGE_840156_7,0,3.3512444496154785,3.361205577850342,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840156,SAGE_840156_43,1,1.6255804300308228,2.0013389587402344,,0,1,0,0,1,6,33490,8,33435,20124,1,1,1
SAGE,840156,SAGE_840156_165,0,2.690330982208252,2.4226436614990234,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840156,SAGE_840156_79,0,2.334643840789795,2.732717275619507,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840156,SAGE_840156_134,0,3.259683132171631,3.629369020462036,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840156,SAGE_840156_17,0,2.811138868331909,2.5345888137817383,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840156,SAGE_840156_36,0,2.8778834342956543,2.5458738803863525,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840156,SAGE_840156_28,0,1.2851932048797607,0.9770932197570801,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840156,SAGE_840156_96,0,4.20775032043457,4.442459583282471,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840156,SAGE_840156_102,1,1.7911275625228882,1.4851131439208984,,1,0,1,0,1,6,32568,8,32513,19532,1,1,0
SAGE,841963,SAGE_841963_41,1,4.4574103355407715,4.2095465660095215,,1,1,0,1,1,6,12520,8,12465,7665,1,1,1
SAGE,841963,SAGE_841963_72,0,1.0089471340179443,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841963,SAGE_841963_0,1,3.5444743633270264,3.1266913414001465,,0,0,0,0,0,6,20356,8,20301,12439,1,1,0
SAGE,841963,SAGE_841963_14,0,4.396340370178223,4.6209306716918945,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841963,SAGE_841963_105,0,4.358124256134033,4.842037677764893,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841963,SAGE_841963_103,1,0.9319427609443665,0.646274209022522,,0,1,0,1,1,6,25861,8,25806,15526,1,1,0
SAGE,841963,SAGE_841963_75,1,5.927947044372559,5.567876815795898,,0,0,0,0,0,6,16437,8,16382,10093,1,1,1
SAGE,841963,SAGE_841963_11,0,2.3965392112731934,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841963,SAGE_841963_17,0,3.5319015979766846,3.8384339809417725,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841963,SAGE_841963_100,1,2.1335926055908203,1.7670392990112305,,0,1,0,1,1,6,19549,8,19494,12153,1,2,0
SAGE,841963,SAGE_841963_52,1,0.8491703271865845,0.3869592249393463,,0,0,0,1,1,6,9440,8,9385,5736,1,1,1
SAGE,841963,SAGE_841963_47,0,6.326951026916504,6.679352760314941,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841963,SAGE_841963_70,1,2.5238242149353027,,,0,1,0,0,1,6,19512,8,19457,12300,1,1,1
SAGE,841963,SAGE_841963_84,0,2.526506185531616,2.1511988639831543,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841963,SAGE_841963_15,0,1.7300587892532349,1.9086800813674927,,0,0,0,0,0,0,0,0,0,0,0,2,
SAGE,841963,SAGE_841963_107,1,0.5272405743598938,,,0,1,0,1,0,6,18375,8,18320,11196,1,1,0
SAGE,841963,SAGE_841963_18,0,4.083874225616455,3.9668726921081543,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841963,SAGE_841963_12,1,5.372988700866699,,,1,1,1,1,0,6,16447,8,16392,10101,1,1,0
SAGE,841963,SAGE_841963_87,0,3.4363808631896973,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841963,SAGE_841963_91,0,1.454275131225586,1.7719230651855469,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841963,SAGE_841963_98,0,0.9642426371574402,0.6448220014572144,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841963,SAGE_841963_44,1,1.7970656156539917,1.4309382438659668,,1,1,1,1,1,6,27361,8,27306,16704,1,1,0
SAGE,841963,SAGE_841963_79,0,2.324671745300293,2.696277141571045,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841963,SAGE_841963_16,0,4.901427745819092,5.163322448730469,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841963,SAGE_841963_69,0,6.092267990112305,6.364223480224609,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841963,SAGE_841963_99,0,2.8150453567504883,2.676565647125244,,0,0,0,0,0,0,0,0,0,0,0,2,
SAGE,841963,SAGE_841963_38,0,4.389005184173584,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841963,SAGE_841963_13,1,2.2340128421783447,,,0,0,0,0,0,6,17391,8,17336,10640,1,1,0
SAGE,841963,SAGE_841963_57,0,2.37241268157959,1.9860906600952148,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841963,SAGE_841963_62,0,1.4784963130950928,1.892848014831543,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841587,SAGE_841587_36,0,2.7424116134643555,2.4769842624664307,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841587,SAGE_841587_34,0,5.07432746887207,5.144021034240723,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841587,SAGE_841587_2,0,0.4319799244403839,0.1467679888010025,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841587,SAGE_841587_31,0,3.2806992530822754,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841587,SAGE_841587_48,0,0.4711829423904419,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841587,SAGE_841587_84,0,6.092299461364746,6.351569652557373,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841587,SAGE_841587_32,0,4.224412441253662,4.397756099700928,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841587,SAGE_841587_109,0,5.113696575164795,4.826335906982422,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841587,SAGE_841587_85,0,6.645599365234375,6.874109268188477,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841587,SAGE_841587_62,0,4.22407341003418,4.67548942565918,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841587,SAGE_841587_10,0,10.701555252075195,11.115036964416504,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841587,SAGE_841587_108,0,7.183909893035889,7.204435348510742,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841587,SAGE_841587_67,0,0.433859646320343,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841587,SAGE_841587_81,0,1.127676010131836,1.1949745416641235,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841587,SAGE_841587_39,0,6.806451320648193,7.020356178283691,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841587,SAGE_841587_111,0,9.893228530883789,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841587,SAGE_841587_9,0,2.3718199729919434,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841587,SAGE_841587_79,1,1.1660231351852417,0.7014176249504089,,1,0,0,0,0,6,16928,8,16873,10314,1,1,0
SAGE,841587,SAGE_841587_46,0,1.679383397102356,1.3094757795333862,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841587,SAGE_841587_99,0,5.6561689376831055,6.013731479644775,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841587,SAGE_841587_78,0,5.270847797393799,5.504958152770996,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841587,SAGE_841587_90,0,3.586376190185547,3.3072478771209717,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841587,SAGE_841587_6,0,6.34163761138916,6.370545387268066,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841587,SAGE_841587_0,0,4.3120269775390625,3.905118227005005,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841587,SAGE_841587_38,1,3.74796199798584,3.434262752532959,,1,0,0,0,1,6,27103,8,27048,16522,1,1,0
SAGE,841587,SAGE_841587_110,0,5.610691070556641,5.118391036987305,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841587,SAGE_841587_3,0,3.4735116958618164,3.5359315872192383,,0,0,0,0,0,0,0,0,0,0,0,2,
SAGE,841587,SAGE_841587_27,0,4.427280426025391,4.504594326019287,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841587,SAGE_841587_41,0,2.5070207118988037,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841587,SAGE_841587_23,0,2.1892058849334717,1.8967801332473755,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841590,SAGE_841590_51,1,2.292794942855835,2.7385497093200684,,0,1,0,1,1,6,22933,8,22878,14519,1,1,0
SAGE,841590,SAGE_841590_27,0,2.1321210861206055,1.8970898389816284,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841590,SAGE_841590_6,0,11.235873222351074,11.574109077453613,,0,0,0,0,0,0,0,0,0,0,0,2,
SAGE,841590,SAGE_841590_98,0,0.6180512309074402,0.6033483147621155,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841590,SAGE_841590_49,0,4.556704044342041,5.038606643676758,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841590,SAGE_841590_74,1,3.91746187210083,4.193830490112305,,0,0,0,0,0,6,21975,8,21920,13165,1,1,0
SAGE,841590,SAGE_841590_44,0,1.6872755289077759,1.2213973999023438,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841590,SAGE_841590_38,0,4.885765552520752,5.149387359619141,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841590,SAGE_841590_114,0,5.404499053955078,5.728212356567383,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841590,SAGE_841590_26,0,0.8120776414871216,0.5329475998878479,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841590,SAGE_841590_108,1,0.503196656703949,0.9169987440109253,,0,0,0,0,0,6,14911,8,14856,8967,1,1,1
SAGE,841590,SAGE_841590_50,0,1.7105903625488281,2.0380194187164307,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841590,SAGE_841590_110,1,3.9014432430267334,3.88356351852417,,1,1,1,1,1,6,22965,8,22910,14198,1,1,0
SAGE,841590,SAGE_841590_62,0,3.1276426315307617,3.4438865184783936,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841590,SAGE_841590_23,0,5.0113654136657715,5.4379754066467285,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841590,SAGE_841590_11,0,0.8099780082702637,0.5407619476318359,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841590,SAGE_841590_8,1,0.6148783564567566,0.5573438405990601,,0,0,0,0,1,6,22321,8,22266,13675,1,1,1
SAGE,841590,SAGE_841590_29,0,1.6786878108978271,1.4745044708251953,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841590,SAGE_841590_46,0,4.9447126388549805,5.3252105712890625,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841590,SAGE_841590_45,0,5.137235641479492,5.619137763977051,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841590,SAGE_841590_63,0,1.2268867492675781,1.5078178644180298,,0,0,0,0,0,0,0,0,0,0,0,2,
SAGE,841590,SAGE_841590_28,1,5.419002056121826,5.094537258148193,,1,1,1,1,1,6,13727,8,13672,7957,1,1,1
SAGE,841590,SAGE_841590_112,0,9.341845512390137,9.825857162475586,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841590,SAGE_841590_86,0,5.059838771820068,5.508026123046875,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841590,SAGE_841590_82,0,3.1700315475463867,3.150259256362915,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841590,SAGE_841590_22,0,1.4717636108398438,1.5141844749450684,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841590,SAGE_841590_14,1,1.5811519622802734,1.2818793058395386,,1,1,0,1,1,6,22519,8,22464,13188,1,1,1
SAGE,841590,SAGE_841590_31,0,2.6468007564544678,2.883018732070923,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841590,SAGE_841590_103,0,3.135263681411743,3.4165642261505127,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841590,SAGE_841590_32,0,0.9552354216575623,0.9991466403007507,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840515,SAGE_840515_48,1,3.3450348377227783,2.9308462142944336,,1,1,0,1,1,6,13345,8,13290,8069,1,1,0
SAGE,840515,SAGE_840515_6,0,1.9176714420318604,1.6212670803070068,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840515,SAGE_840515_0,0,0.17454347014427185,0.6441706418991089,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840515,SAGE_840515_33,0,4.451877593994141,4.941562652587891,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840515,SAGE_840515_72,0,1.6562060117721558,1.2534065246582031,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840515,SAGE_840515_29,0,2.166076898574829,2.5788328647613525,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840515,SAGE_840515_99,0,4.1530303955078125,3.805742025375366,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840515,SAGE_840515_58,0,2.439455509185791,2.755829095840454,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840515,SAGE_840515_65,0,3.798616409301758,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840515,SAGE_840515_67,0,2.608599901199341,2.8429200649261475,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840515,SAGE_840515_78,0,3.936429023742676,3.798305034637451,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840515,SAGE_840515_14,0,1.7179754972457886,1.2358734607696533,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840515,SAGE_840515_44,0,1.079106330871582,0.8837154507637024,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840515,SAGE_840515_82,0,1.0158143043518066,1.1977735757827759,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840515,SAGE_840515_64,0,5.01216983795166,5.446144104003906,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840515,SAGE_840515_95,1,1.8861569166183472,,,1,1,1,1,0,6,19385,8,19330,11660,1,2,1
SAGE,840515,SAGE_840515_40,0,2.462275743484497,2.8460659980773926,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840515,SAGE_840515_35,1,11.0737943649292,11.48202896118164,,0,0,0,0,0,6,20033,8,19978,12014,1,1,0
SAGE,840515,SAGE_840515_26,1,7.419381618499756,,,0,0,0,0,0,6,17386,8,17331,10569,1,1,0
SAGE,840515,SAGE_840515_11,0,6.2677741050720215,6.279095649719238,,0,0,0,0,0,0,0,0,0,0,0,2,
SAGE,840515,SAGE_840515_31,0,1.9574545621871948,1.481771469116211,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840515,SAGE_840515_81,0,3.381272077560425,3.8373072147369385,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840515,SAGE_840515_89,0,1.0398001670837402,0.6254881024360657,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840515,SAGE_840515_92,0,2.453341245651245,1.972362756729126,,0,0,0,0,0,0,0,0,0,0,0,2,
SAGE,840515,SAGE_840515_41,0,2.3720388412475586,2.755829095840454,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840515,SAGE_840515_80,0,1.377450704574585,1.565798282623291,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840515,SAGE_840515_18,0,1.1093329191207886,1.4115042686462402,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840515,SAGE_840515_59,0,4.5326924324035645,4.740428924560547,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840515,SAGE_840515_30,1,1.96571683883667,1.511252760887146,,0,1,0,0,0,6,18647,8,18592,11081,1,2,0
SAGE,840515,SAGE_840515_13,0,1.027355670928955,1.4444726705551147,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841235,SAGE_841235_13,0,3.960089921951294,4.08089542388916,,0,0,0,0,0,0,0,0,0,0,0,2,
SAGE,841235,SAGE_841235_81,0,3.209808826446533,3.5214524269104004,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841235,SAGE_841235_63,0,0.5919179320335388,0.16005748510360718,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841235,SAGE_841235_64,0,4.348310470581055,4.199985980987549,,0,0,0,0,0,0,0,0,0,0,0,2,
SAGE,841235,SAGE_841235_15,0,3.8404412269592285,4.035353183746338,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841235,SAGE_841235_27,0,0.07405807822942734,0.3138631284236908,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841235,SAGE_841235_82,0,3.250401496887207,3.232485771179199,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841235,SAGE_841235_43,0,6.324388027191162,6.6534318923950195,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841235,SAGE_841235_21,0,4.387421607971191,4.190392017364502,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841235,SAGE_841235_48,0,3.729315996170044,3.8278675079345703,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841235,SAGE_841235_31,0,2.26861572265625,2.5751678943634033,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841235,SAGE_841235_96,0,1.6423872709274292,1.6537013053894043,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841235,SAGE_841235_76,0,2.1124391555786133,2.315098524093628,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841235,SAGE_841235_33,0,4.625638008117676,4.313910484313965,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841235,SAGE_841235_7,0,2.277289390563965,1.8683980703353882,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841235,SAGE_841235_88,1,3.4816079139709473,3.182368755340576,,1,1,0,1,1,6,19334,8,19279,12179,1,1,1
SAGE,841235,SAGE_841235_2,0,0.8512416481971741,1.138868808746338,,0,0,0,0,0,0,0,0,0,0,0,2,
SAGE,841235,SAGE_841235_1,0,1.2109458446502686,0.9037254452705383,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841235,SAGE_841235_26,1,3.2351996898651123,2.8485074043273926,,1,1,1,1,1,6,26283,8,26228,16360,1,1,0
SAGE,841235,SAGE_841235_4,0,5.2282209396362305,5.651472091674805,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841235,SAGE_841235_28,0,2.3336904048919678,1.8714654445648193,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841235,SAGE_841235_89,0,2.6202552318573,2.926807403564453,,0,0,0,0,0,0,0,0,0,0,0,2,
SAGE,841235,SAGE_841235_58,0,0.5077239274978638,0.062141288071870804,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841235,SAGE_841235_42,0,3.2248473167419434,3.4337146282196045,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841235,SAGE_841235_50,0,1.0928945541381836,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841235,SAGE_841235_11,0,4.2291259765625,4.198038101196289,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841235,SAGE_841235_57,0,1.905538558959961,2.3599112033843994,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841235,SAGE_841235_84,0,1.5538419485092163,1.9312165975570679,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841235,SAGE_841235_30,0,1.461946964263916,1.370424509048462,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841235,SAGE_841235_100,0,1.6255556344985962,1.9422564506530762,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841977,SAGE_841977_46,0,3.3883020877838135,3.5176572799682617,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841977,SAGE_841977_38,0,3.512233257293701,3.775239944458008,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841977,SAGE_841977_47,0,5.749314308166504,6.203382968902588,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841977,SAGE_841977_29,0,1.9407579898834229,1.8175079822540283,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841977,SAGE_841977_85,1,3.2951314449310303,,,0,1,0,1,1,6,23029,8,22974,13805,1,1,0
SAGE,841977,SAGE_841977_2,0,5.301102638244629,5.503718376159668,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841977,SAGE_841977_89,1,3.115165948867798,2.702650308609009,,0,0,0,0,0,6,16709,8,16654,10277,1,1,1
SAGE,841977,SAGE_841977_35,0,0.7622790336608887,0.32687681913375854,,0,0,0,0,0,0,0,0,0,0,0,2,
SAGE,841977,SAGE_841977_12,0,2.504831314086914,2.641514539718628,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841977,SAGE_841977_86,0,4.383723258972168,4.6736674308776855,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841977,SAGE_841977_54,0,5.1606621742248535,5.548222541809082,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841977,SAGE_841977_51,1,1.3403514623641968,1.6819614171981812,,1,0,1,0,0,6,24270,8,24215,13856,1,1,0
SAGE,841977,SAGE_841977_22,0,1.1978086233139038,1.6700724363327026,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841977,SAGE_841977_0,0,5.919421195983887,6.27520751953125,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841977,SAGE_841977_93,0,5.603311538696289,6.003627777099609,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841977,SAGE_841977_24,0,3.275306224822998,3.4954471588134766,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841977,SAGE_841977_95,1,1.9683529138565063,1.6653008460998535,,0,1,0,1,0,6,22745,8,22690,13598,1,1,1
SAGE,841977,SAGE_841977_52,0,1.3957226276397705,1.1359548568725586,,0,0,0,0,0,0,0,0,0,0,0,2,
SAGE,841977,SAGE_841977_90,0,3.6306419372558594,4.0924153327941895,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841977,SAGE_841977_28,0,8.362699508666992,8.845354080200195,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841977,SAGE_841977_101,0,2.760568141937256,3.043215274810791,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841977,SAGE_841977_87,0,3.1576502323150635,3.608405590057373,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841977,SAGE_841977_34,0,8.326045036315918,8.790822982788086,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841977,SAGE_841977_40,0,2.7840023040771484,3.18019437789917,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841977,SAGE_841977_14,0,4.199918746948242,4.497151851654053,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841977,SAGE_841977_7,1,2.262754201889038,1.9965325593948364,,1,0,1,0,0,6,20755,8,20700,12812,1,1,0
SAGE,841977,SAGE_841977_76,0,4.07594108581543,3.6382896900177,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841977,SAGE_841977_81,0,4.813043117523193,5.2439446449279785,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841977,SAGE_841977_8,0,5.906019687652588,6.405838489532471,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841977,SAGE_841977_33,0,1.9767868518829346,2.4598100185394287,,0,0,0,0,0,0,0,0,0,0,0,2,
SAGE,841498,SAGE_841498_54,0,5.294075965881348,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841498,SAGE_841498_83,0,5.218509674072266,5.651457786560059,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841498,SAGE_841498_73,0,1.1118357181549072,1.44271719455719,,0,0,0,0,0,0,0,0,0,0,0,2,
SAGE,841498,SAGE_841498_6,0,4.698841571807861,4.303891181945801,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841498,SAGE_841498_78,0,6.087760925292969,6.332647323608398,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841498,SAGE_841498_12,0,7.397896766662598,7.808856010437012,,0,0,0,0,0,0,0,0,0,0,0,2,
SAGE,841498,SAGE_841498_91,0,2.3174805641174316,1.9954984188079834,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841498,SAGE_841498_39,1,4.240278244018555,,,1,1,1,1,1,6,24291,8,24236,14373,1,2,1
SAGE,841498,SAGE_841498_63,0,4.352505683898926,4.827760696411133,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841498,SAGE_841498_57,1,0.7378833889961243,,,1,1,1,1,1,6,26148,8,26093,15877,1,1,1
SAGE,841498,SAGE_841498_14,0,4.055868625640869,4.266084671020508,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841498,SAGE_841498_48,0,1.314430832862854,0.9893559217453003,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841498,SAGE_841498_13,0,6.021245002746582,6.297305107116699,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841498,SAGE_841498_77,0,2.8592348098754883,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841498,SAGE_841498_65,1,4.13547420501709,3.856618642807007,,1,1,1,1,1,6,23269,8,23214,14076,1,1,1
SAGE,841498,SAGE_841498_58,0,6.999925136566162,7.388060569763184,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841498,SAGE_841498_36,0,4.7379913330078125,5.186288833618164,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841498,SAGE_841498_99,0,4.566657066345215,4.847258567810059,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841498,SAGE_841498_41,0,1.8176766633987427,2.101315975189209,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841498,SAGE_841498_75,0,4.544346332550049,4.902444839477539,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841498,SAGE_841498_76,0,0.3044499456882477,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841498,SAGE_841498_67,0,1.518885850906372,2.0077147483825684,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841498,SAGE_841498_74,0,5.525571823120117,5.814201354980469,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841498,SAGE_841498_100,0,7.059868812561035,6.677966117858887,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841498,SAGE_841498_81,0,2.3152081966400146,2.7897050380706787,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841498,SAGE_841498_53,1,5.1491546630859375,5.133340835571289,,0,1,0,1,1,6,24341,8,24286,14691,1,1,0
SAGE,841498,SAGE_841498_95,0,6.354365348815918,6.653210639953613,,0,0,0,0,0,0,0,0,0,0,0,2,
SAGE,841498,SAGE_841498_30,0,1.266981601715088,1.2955529689788818,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841498,SAGE_841498_22,0,2.6594321727752686,2.3044168949127197,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841498,SAGE_841498_25,0,2.994296073913574,3.384230613708496,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841884,SAGE_841884_18,0,1.524817705154419,1.4185397624969482,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841884,SAGE_841884_43,0,2.972806930541992,3.36371111869812,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841884,SAGE_841884_62,0,3.408641815185547,3.8721961975097656,,0,0,0,0,0,0,0,0,0,0,0,2,
SAGE,841884,SAGE_841884_84,0,1.021080732345581,0.7455355525016785,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841884,SAGE_841884_54,0,0.6325602531433105,0.9462571144104004,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841884,SAGE_841884_28,0,0.10154177993535995,0.34233948588371277,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841884,SAGE_841884_99,0,5.875608444213867,6.289723873138428,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841884,SAGE_841884_79,0,2.27024245262146,2.0206387042999268,,0,0,0,0,0,0,0,0,0,0,0,2,
SAGE,841884,SAGE_841884_12,0,1.4577382802963257,1.209338903427124,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841884,SAGE_841884_90,0,1.0645346641540527,0.9493885636329651,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841884,SAGE_841884_15,1,1.7354700565338135,,,1,1,0,1,0,6,29697,8,29642,17282,1,1,0
SAGE,841884,SAGE_841884_34,0,3.811650276184082,3.3764538764953613,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841884,SAGE_841884_49,0,1.6908341646194458,2.0390865802764893,,0,0,0,0,0,0,0,0,0,0,0,2,
SAGE,841884,SAGE_841884_14,1,0.329028457403183,,,0,1,0,1,1,6,32195,8,32140,18633,1,1,1
SAGE,841884,SAGE_841884_95,1,1.1102523803710938,1.0402342081069946,,0,1,0,1,1,6,29285,8,29230,17394,1,1,1
SAGE,841884,SAGE_841884_4,0,1.9471845626831055,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841884,SAGE_841884_21,0,1.0533989667892456,0.6969202160835266,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841884,SAGE_841884_87,0,3.1367266178131104,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841884,SAGE_841884_17,0,1.8467146158218384,2.161914110183716,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841884,SAGE_841884_72,1,1.6100881099700928,1.1574368476867676,,0,1,0,1,1,6,32133,8,32078,18771,1,1,1
SAGE,841884,SAGE_841884_76,0,2.6360275745391846,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841884,SAGE_841884_58,1,1.0419217348098755,1.009553074836731,,0,1,0,1,1,6,28607,8,28552,17029,1,1,0
SAGE,841884,SAGE_841884_31,0,2.7155544757843018,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841884,SAGE_841884_53,0,1.6506574153900146,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841884,SAGE_841884_81,0,2.0742194652557373,2.3741981983184814,,0,0,0,0,0,0,0,0,0,0,0,2,
SAGE,841884,SAGE_841884_77,1,1.1350163221359253,0.9490455985069275,,1,1,1,1,1,6,25889,8,25834,15173,1,1,1
SAGE,841884,SAGE_841884_16,0,0.8526930809020996,0.6461812257766724,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841884,SAGE_841884_20,0,3.0458078384399414,3.4335813522338867,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841884,SAGE_841884_11,0,0.2859610915184021,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841884,SAGE_841884_32,1,2.03993821144104,2.516958713531494,,0,1,0,1,1,6,22702,8,22647,12992,1,1,0
SAGE,840249,SAGE_840249_83,0,3.77510666847229,3.596836805343628,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840249,SAGE_840249_42,1,1.926633358001709,,,0,1,0,1,1,6,40937,8,40882,23459,0,1,0
SAGE,840249,SAGE_840249_92,0,3.337167739868164,3.497612953186035,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840249,SAGE_840249_12,0,1.7312448024749756,2.0019116401672363,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840249,SAGE_840249_48,0,2.445420980453491,2.8990561962127686,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840249,SAGE_840249_67,0,5.65074348449707,6.086435317993164,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840249,SAGE_840249_41,0,4.443170070648193,4.46052360534668,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840249,SAGE_840249_43,0,1.6765145063400269,1.9314223527908325,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840249,SAGE_840249_33,0,2.1444568634033203,2.4958841800689697,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840249,SAGE_840249_1,0,4.9433393478393555,5.3209123611450195,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840249,SAGE_840249_98,0,1.4056249856948853,0.9681178331375122,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840249,SAGE_840249_79,0,6.4227705001831055,6.665768146514893,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840249,SAGE_840249_80,0,1.5081586837768555,1.8742934465408325,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840249,SAGE_840249_54,0,7.263863563537598,7.717748165130615,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840249,SAGE_840249_11,1,2.367751121520996,1.9381449222564697,,1,1,1,1,1,6,25799,8,25744,15430,1,1,0
SAGE,840249,SAGE_840249_75,0,1.8697830438613892,1.4699941873550415,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840249,SAGE_840249_31,0,4.139674186706543,3.840574026107788,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840249,SAGE_840249_45,0,5.5140299797058105,5.515641212463379,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840249,SAGE_840249_94,0,2.31573224067688,1.8540105819702148,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840249,SAGE_840249_2,0,1.961741328239441,2.2394049167633057,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840249,SAGE_840249_85,0,4.759914875030518,5.128841876983643,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840249,SAGE_840249_3,0,10.035005569458008,10.389562606811523,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840249,SAGE_840249_7,0,1.7398253679275513,1.6542763710021973,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840249,SAGE_840249_26,1,0.6658551692962646,0.594158411026001,,0,0,0,0,0,6,24451,8,24396,14539,1,1,1
SAGE,840249,SAGE_840249_72,1,0.7966764569282532,0.3984324336051941,,0,0,0,0,0,6,27873,8,27818,16290,1,1,0
SAGE,840249,SAGE_840249_28,0,3.1137704849243164,3.5854110717773438,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840249,SAGE_840249_58,0,5.597087383270264,5.7148590087890625,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840249,SAGE_840249_64,0,3.522412061691284,3.9002442359924316,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840249,SAGE_840249_86,0,1.9462882280349731,2.305429220199585,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840249,SAGE_840249_57,1,2.925184726715088,2.5103864669799805,,1,1,1,1,1,6,23293,8,23238,14059,1,1,0
SAGE,840294,SAGE_840294_69,0,8.315488815307617,8.77659797668457,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840294,SAGE_840294_35,0,4.82680606842041,4.406882286071777,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840294,SAGE_840294_21,0,4.2715911865234375,4.614819049835205,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840294,SAGE_840294_97,1,4.693769454956055,,,1,1,1,1,1,6,30789,8,30734,18121,1,2,0
SAGE,840294,SAGE_840294_51,1,0.16639550030231476,0.6556591391563416,,0,0,0,0,0,6,32576,8,32521,19793,1,1,0
SAGE,840294,SAGE_840294_7,0,3.675050973892212,4.086431503295898,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840294,SAGE_840294_125,0,8.665474891662598,9.12658405303955,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840294,SAGE_840294_92,0,2.684208393096924,3.1726322174072266,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840294,SAGE_840294_102,0,2.981959819793701,3.3458375930786133,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840294,SAGE_840294_3,1,6.287126064300537,,,1,1,0,1,1,6,39598,8,39543,23494,0,1,0
SAGE,840294,SAGE_840294_47,0,2.0905706882476807,,,0,0,0,0,0,0,0,0,0,0,0,2,
SAGE,840294,SAGE_840294_30,1,1.790981650352478,,,0,0,0,1,1,6,33977,8,33922,20840,1,1,1
SAGE,840294,SAGE_840294_101,0,0.5741653442382812,0.7129573822021484,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840294,SAGE_840294_120,0,1.1313154697418213,1.5947781801223755,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840294,SAGE_840294_4,0,2.0677075386047363,2.403456926345825,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840294,SAGE_840294_66,0,0.7347806692123413,0.7248115539550781,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840294,SAGE_840294_124,1,0.8465094566345215,0.5246348977088928,,1,1,1,0,0,6,29083,8,29028,17466,1,1,1
SAGE,840294,SAGE_840294_134,0,2.5034029483795166,2.7609918117523193,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840294,SAGE_840294_80,0,0.3562796115875244,0.038125179708004,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840294,SAGE_840294_68,1,4.927777290344238,4.5078535079956055,,0,0,0,0,0,6,34046,8,33991,20504,1,1,1
SAGE,840294,SAGE_840294_83,0,1.4499356746673584,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840294,SAGE_840294_85,0,4.811372756958008,5.228754997253418,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840294,SAGE_840294_28,1,3.1715123653411865,,,0,1,0,1,1,6,32146,8,32091,18359,1,1,1
SAGE,840294,SAGE_840294_8,0,2.2003390789031982,2.403456926345825,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840294,SAGE_840294_100,1,1.4478768110275269,1.0151079893112183,,0,1,1,1,1,6,22832,8,22777,13887,1,1,0
SAGE,840294,SAGE_840294_78,0,8.432489395141602,8.856393814086914,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840294,SAGE_840294_25,0,1.3671919107437134,1.7297338247299194,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840294,SAGE_840294_20,1,1.3913308382034302,1.032824158668518,,0,0,0,0,1,6,37473,8,37418,22708,0,1,1
SAGE,840294,SAGE_840294_59,0,0.9956209659576416,1.4233605861663818,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840294,SAGE_840294_132,1,4.705777168273926,,,0,0,0,0,1,6,31860,8,31805,18808,1,2,0
SAGE,841994,SAGE_841994_6,0,8.234737396240234,8.49617862701416,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841994,SAGE_841994_22,0,1.2712191343307495,1.0312364101409912,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841994,SAGE_841994_30,0,1.6277920007705688,1.8204090595245361,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841994,SAGE_841994_76,0,3.2579894065856934,2.9325900077819824,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841994,SAGE_841994_34,1,5.468781471252441,5.814959526062012,,1,0,1,0,0,6,25527,8,25472,14896,1,1,1
SAGE,841994,SAGE_841994_43,0,1.31915283203125,1.479990005493164,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841994,SAGE_841994_66,0,2.28597354888916,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841994,SAGE_841994_103,0,3.2469139099121094,3.247995376586914,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841994,SAGE_841994_107,0,5.652812957763672,6.064761161804199,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841994,SAGE_841994_13,0,3.058119773864746,3.451101064682007,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841994,SAGE_841994_89,1,3.422959804534912,2.9715170860290527,,1,1,1,1,1,6,22946,8,22891,13384,1,1,1
SAGE,841994,SAGE_841994_82,0,2.2005958557128906,1.8737674951553345,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841994,SAGE_841994_26,0,3.553091526031494,3.609161376953125,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841994,SAGE_841994_85,0,3.5439136028289795,3.296464204788208,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841994,SAGE_841994_86,0,2.941499710083008,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841994,SAGE_841994_78,0,8.310625076293945,8.542768478393555,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841994,SAGE_841994_17,0,0.43195992708206177,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841994,SAGE_841994_56,0,1.6029260158538818,1.3007508516311646,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841994,SAGE_841994_16,0,5.095143795013428,5.501603603363037,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841994,SAGE_841994_101,0,3.3613085746765137,3.6890616416931152,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841994,SAGE_841994_75,0,1.8496477603912354,1.9043911695480347,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841994,SAGE_841994_109,0,7.519826889038086,7.833158493041992,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841994,SAGE_841994_92,0,1.4751352071762085,,,0,0,0,0,0,0,0,0,0,0,0,2,
SAGE,841994,SAGE_841994_65,0,6.720501899719238,6.9613142013549805,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841994,SAGE_841994_99,0,1.0898330211639404,1.342952847480774,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841994,SAGE_841994_74,0,2.413541555404663,2.516721725463867,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841994,SAGE_841994_58,0,3.936305522918701,3.645246982574463,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841994,SAGE_841994_95,0,1.751466989517212,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841994,SAGE_841994_57,0,2.512141227722168,2.920849561691284,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841994,SAGE_841994_104,0,3.219820022583008,2.9252219200134277,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841474,SAGE_841474_32,0,1.999203085899353,1.70856511592865,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841474,SAGE_841474_15,0,3.52423095703125,3.0443034172058105,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841474,SAGE_841474_111,0,1.20416259765625,1.506430745124817,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841474,SAGE_841474_26,1,6.454536437988281,,,1,0,1,0,0,6,38852,8,38797,23582,0,1,1
SAGE,841474,SAGE_841474_48,0,5.717739105224609,6.046334266662598,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841474,SAGE_841474_51,0,3.4377005100250244,3.6929569244384766,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841474,SAGE_841474_11,0,3.9339942932128906,4.419885635375977,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841474,SAGE_841474_65,1,0.3334175646305084,0.41725295782089233,,1,1,1,1,1,6,28757,8,28702,17403,1,1,1
SAGE,841474,SAGE_841474_36,0,5.390325546264648,5.052191734313965,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841474,SAGE_841474_103,0,3.0875706672668457,3.1335818767547607,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841474,SAGE_841474_2,0,2.1940419673919678,2.4347410202026367,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841474,SAGE_841474_60,0,6.543018341064453,6.892258644104004,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841474,SAGE_841474_50,0,1.1845738887786865,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841474,SAGE_841474_95,0,7.5490875244140625,8.041084289550781,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841474,SAGE_841474_104,0,4.226334571838379,4.445836067199707,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841474,SAGE_841474_106,1,5.506099224090576,5.204278945922852,,1,1,1,1,1,6,33037,8,32982,20410,1,1,0
SAGE,841474,SAGE_841474_110,0,1.1478168964385986,1.4304981231689453,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841474,SAGE_841474_24,0,1.5386621952056885,1.1025474071502686,,0,0,0,0,0,0,0,0,0,0,0,2,
SAGE,841474,SAGE_841474_39,0,2.695408821105957,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841474,SAGE_841474_17,0,2.4353020191192627,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841474,SAGE_841474_38,0,3.85615611076355,4.148514747619629,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841474,SAGE_841474_16,0,3.954390048980713,4.3650078773498535,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841474,SAGE_841474_45,0,3.7385854721069336,4.179135322570801,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841474,SAGE_841474_6,0,3.008991241455078,3.3157882690429688,,0,0,0,0,0,0,0,0,0,0,0,2,
SAGE,841474,SAGE_841474_31,0,5.525094032287598,5.788479804992676,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841474,SAGE_841474_43,0,0.4249102771282196,0.5922796726226807,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841474,SAGE_841474_74,0,4.297865390777588,4.427340507507324,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841474,SAGE_841474_53,0,1.6575690507888794,1.3562220335006714,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841474,SAGE_841474_114,0,3.4644062519073486,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841474,SAGE_841474_23,0,1.1441476345062256,1.4528473615646362,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840050,SAGE_840050_76,0,2.2037224769592285,2.536524534225464,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840050,SAGE_840050_81,0,0.559221625328064,0.9600775241851807,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840050,SAGE_840050_96,0,1.6509554386138916,2.0359394550323486,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840050,SAGE_840050_8,1,2.59778094291687,2.1684491634368896,,1,1,1,1,1,6,49364,8,49309,28868,0,1,1
SAGE,840050,SAGE_840050_56,0,1.6541023254394531,2.0549583435058594,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840050,SAGE_840050_33,0,1.663262128829956,2.064117908477783,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840050,SAGE_840050_62,0,1.6050769090652466,2.0059328079223633,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840050,SAGE_840050_24,1,1.346291184425354,1.1781784296035767,,1,0,1,1,1,6,42810,8,42755,25745,0,1,1
SAGE,840050,SAGE_840050_21,0,4.246321678161621,4.600839138031006,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840050,SAGE_840050_121,0,0.6500003337860107,0.9404102563858032,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840050,SAGE_840050_17,1,1.1357862949371338,1.0930004119873047,,0,0,0,0,0,6,44825,8,44770,26309,0,1,0
SAGE,840050,SAGE_840050_30,1,1.3892827033996582,1.2243914604187012,,1,1,1,1,1,6,42459,8,42404,25458,0,1,1
SAGE,840050,SAGE_840050_3,0,3.8083159923553467,4.249237537384033,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840050,SAGE_840050_66,0,1.412299394607544,1.8131554126739502,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840050,SAGE_840050_65,0,2.1058526039123535,2.3300700187683105,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840050,SAGE_840050_9,1,5.206589698791504,4.946035385131836,,1,1,1,1,1,6,51504,8,51449,29991,0,1,0
SAGE,840050,SAGE_840050_25,0,2.3607637882232666,2.6851227283477783,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840050,SAGE_840050_47,0,0.4527699649333954,0.698895275592804,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840050,SAGE_840050_50,1,1.0105841159820557,0.6805217266082764,,0,0,1,0,0,6,51007,8,50952,29853,0,1,0
SAGE,840050,SAGE_840050_107,0,2.151217222213745,2.501654863357544,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840050,SAGE_840050_7,0,0.7746325135231018,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840050,SAGE_840050_41,0,2.043193817138672,1.7938389778137207,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840050,SAGE_840050_15,0,1.6856155395507812,2.0490996837615967,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840050,SAGE_840050_86,0,1.7131297588348389,2.113985538482666,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840050,SAGE_840050_23,0,1.7915326356887817,2.0271778106689453,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840050,SAGE_840050_51,0,1.3729106187820435,1.7737665176391602,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840050,SAGE_840050_58,0,2.3646790981292725,2.075995922088623,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840050,SAGE_840050_49,0,1.7518564462661743,1.3479474782943726,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840050,SAGE_840050_52,1,1.3653467893600464,1.766202688217163,,0,1,0,1,1,6,30571,8,30516,18221,1,1,0
SAGE,840050,SAGE_840050_42,0,3.192849636077881,3.020467758178711,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840131,SAGE_840131_59,0,0.3552842140197754,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840131,SAGE_840131_43,0,6.8371052742004395,7.134125709533691,,0,0,0,0,0,0,0,0,0,0,0,2,
SAGE,840131,SAGE_840131_0,0,0.7283077239990234,0.32621556520462036,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840131,SAGE_840131_123,0,1.9452979564666748,2.256654977798462,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840131,SAGE_840131_51,0,3.273465156555176,2.8715548515319824,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840131,SAGE_840131_12,0,5.6326799392700195,6.083020210266113,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840131,SAGE_840131_170,0,5.011165618896484,5.457079887390137,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840131,SAGE_840131_31,1,1.0712486505508423,,,0,0,0,1,0,6,22629,8,22574,13403,1,1,0
SAGE,840131,SAGE_840131_157,0,3.315054416656494,3.78800630569458,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840131,SAGE_840131_67,0,2.2769529819488525,1.8783122301101685,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840131,SAGE_840131_97,0,2.206151008605957,2.0047335624694824,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840131,SAGE_840131_60,1,0.7222053408622742,0.3856346011161804,,0,0,0,0,0,6,21987,8,21932,12908,1,1,0
SAGE,840131,SAGE_840131_68,0,3.1942315101623535,2.944164752960205,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840131,SAGE_840131_17,1,0.48876139521598816,,,0,0,0,0,1,6,26230,8,26175,15745,1,1,0
SAGE,840131,SAGE_840131_3,0,2.1770005226135254,2.055711030960083,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840131,SAGE_840131_20,0,0.3138454258441925,0.19722449779510498,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840131,SAGE_840131_115,0,1.1517292261123657,1.1663093566894531,,0,0,0,0,0,0,0,0,0,0,0,2,
SAGE,840131,SAGE_840131_66,0,5.743784427642822,6.033636569976807,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840131,SAGE_840131_61,0,0.8944103717803955,1.081230878829956,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840131,SAGE_840131_132,0,2.972700834274292,3.2223055362701416,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840131,SAGE_840131_29,0,0.3331785202026367,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840131,SAGE_840131_11,0,2.4370272159576416,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840131,SAGE_840131_84,0,1.036911129951477,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840131,SAGE_840131_117,0,5.212876319885254,5.4746904373168945,,0,0,0,0,0,0,0,0,0,0,0,2,
SAGE,840131,SAGE_840131_2,1,3.6368377208709717,4.114213466644287,,0,1,0,0,0,6,19184,8,19129,11439,1,1,1
SAGE,840131,SAGE_840131_44,1,2.7437920570373535,,,0,0,0,0,0,6,39001,8,38946,23508,0,1,0
SAGE,840131,SAGE_840131_169,0,0.8801812529563904,0.9071033596992493,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840131,SAGE_840131_114,0,2.2024364471435547,1.8795864582061768,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840131,SAGE_840131_24,0,0.4232291579246521,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840131,SAGE_840131_163,0,4.339325904846191,4.745925426483154,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840059,SAGE_840059_12,0,0.8539344072341919,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840059,SAGE_840059_90,1,2.23856782913208,,,0,0,0,0,0,6,30504,8,30449,18048,1,1,0
SAGE,840059,SAGE_840059_87,0,1.6915091276168823,2.0737011432647705,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840059,SAGE_840059_97,0,2.8187978267669678,3.068664789199829,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840059,SAGE_840059_64,0,5.1587042808532715,5.548269271850586,,0,0,0,0,0,0,0,0,0,0,0,2,
SAGE,840059,SAGE_840059_91,0,2.563875913619995,2.9677908420562744,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840059,SAGE_840059_9,0,0.3074330687522888,0.49278905987739563,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840059,SAGE_840059_58,0,4.027768611907959,4.522167682647705,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840059,SAGE_840059_151,0,4.256566047668457,4.688116550445557,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840059,SAGE_840059_24,0,0.29271289706230164,0.15989583730697632,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840059,SAGE_840059_56,0,2.59240460395813,2.16868257522583,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840059,SAGE_840059_94,0,1.8673675060272217,1.9902467727661133,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840059,SAGE_840059_124,0,2.8584940433502197,2.8327860832214355,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840059,SAGE_840059_130,0,0.3177051544189453,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840059,SAGE_840059_83,0,6.323076248168945,6.590281963348389,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840059,SAGE_840059_21,1,1.1895813941955566,0.7295088768005371,,0,1,0,0,0,6,33330,8,33275,19795,1,1,1
SAGE,840059,SAGE_840059_92,1,1.352677822113037,,,0,0,0,0,0,6,24845,8,24790,14819,1,2,0
SAGE,840059,SAGE_840059_7,1,0.5484492778778076,1.002489447593689,,0,0,0,1,0,6,32571,8,32516,19763,1,1,0
SAGE,840059,SAGE_840059_37,0,1.9731115102767944,2.320552349090576,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840059,SAGE_840059_120,0,1.0526987314224243,0.8191953301429749,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840059,SAGE_840059_121,0,2.219510555267334,2.576507568359375,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840059,SAGE_840059_28,0,1.022237777709961,1.052557110786438,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840059,SAGE_840059_43,0,0.23259186744689941,0.663030207157135,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840059,SAGE_840059_122,0,0.642940104007721,0.6293971538543701,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840059,SAGE_840059_52,0,2.477463483810425,2.757603883743286,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840059,SAGE_840059_77,1,0.34508368372917175,,,1,1,1,1,1,6,28612,8,28557,17254,1,1,0
SAGE,840059,SAGE_840059_128,0,1.9838693141937256,2.0431602001190186,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840059,SAGE_840059_101,0,1.6518921852111816,1.290116310119629,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840059,SAGE_840059_109,0,2.247992753982544,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840059,SAGE_840059_54,0,0.9109225273132324,0.9686512351036072,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840777,SAGE_840777_95,1,2.268219232559204,1.8752119541168213,,0,0,0,0,0,6,32128,8,32073,19342,1,1,0
SAGE,840777,SAGE_840777_19,0,1.7573210000991821,2.0820157527923584,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840777,SAGE_840777_56,0,1.4682493209838867,1.9277799129486084,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840777,SAGE_840777_57,0,0.7772154211997986,0.46904540061950684,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840777,SAGE_840777_81,0,1.0135971307754517,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840777,SAGE_840777_70,1,1.60653817653656,,,0,1,0,1,1,6,32240,8,32185,19702,1,1,0
SAGE,840777,SAGE_840777_106,0,0.3314841687679291,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840777,SAGE_840777_80,0,1.333163857460022,0.8716987371444702,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840777,SAGE_840777_109,1,3.018092393875122,2.5943944454193115,,1,1,1,1,1,6,31721,8,31666,19257,1,2,1
SAGE,840777,SAGE_840777_61,1,2.630549430847168,2.3541924953460693,,0,0,0,0,0,6,27528,8,27473,16393,1,1,0
SAGE,840777,SAGE_840777_76,1,0.8784844875335693,0.42550307512283325,,1,1,1,1,1,6,34109,8,34054,20325,1,1,1
SAGE,840777,SAGE_840777_48,1,2.6095240116119385,2.1987009048461914,,0,0,1,0,0,6,32828,8,32773,19963,1,1,0
SAGE,840777,SAGE_840777_2,0,2.247537612915039,2.571197032928467,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840777,SAGE_840777_41,0,1.155620813369751,1.0776453018188477,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840777,SAGE_840777_29,0,0.27222633361816406,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840777,SAGE_840777_75,1,1.4350736141204834,1.0052356719970703,,0,0,0,0,0,6,33162,8,33107,19961,1,1,0
SAGE,840777,SAGE_840777_83,0,2.889116048812866,3.164410352706909,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840777,SAGE_840777_38,0,1.6574023962020874,1.2497235536575317,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840777,SAGE_840777_40,1,2.8060503005981445,,,0,0,0,0,0,6,32475,8,32420,19515,1,1,0
SAGE,840777,SAGE_840777_49,0,3.5804829597473145,3.972801685333252,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840777,SAGE_840777_16,0,0.5754422545433044,0.9044568538665771,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840777,SAGE_840777_94,0,2.3288302421569824,2.7070703506469727,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840777,SAGE_840777_33,1,2.756532907485962,2.345709800720215,,0,0,0,0,0,6,32828,8,32773,19963,1,1,0
SAGE,840777,SAGE_840777_53,1,2.477250576019287,,,1,1,1,1,0,6,32769,8,32714,19447,1,1,0
SAGE,840777,SAGE_840777_18,0,4.558722019195557,4.908779144287109,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840777,SAGE_840777_39,1,2.7074193954467773,2.2965965270996094,,0,0,0,0,0,6,32828,8,32773,19963,1,1,0
SAGE,840777,SAGE_840777_78,0,5.168594837188721,5.490015029907227,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840777,SAGE_840777_82,0,1.4493380784988403,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840777,SAGE_840777_13,0,2.4840025901794434,2.1397147178649902,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840777,SAGE_840777_37,0,1.8878999948501587,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840035,SAGE_840035_15,0,1.7007282972335815,1.5462236404418945,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840035,SAGE_840035_70,0,2.354994773864746,2.3457186222076416,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840035,SAGE_840035_32,0,4.679656028747559,5.162423610687256,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840035,SAGE_840035_8,0,1.6778168678283691,2.1267173290252686,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840035,SAGE_840035_30,0,2.0730245113372803,2.03588604927063,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840035,SAGE_840035_94,0,0.6880205869674683,0.2552188038825989,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840035,SAGE_840035_62,0,1.8793635368347168,2.220233201980591,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840035,SAGE_840035_111,0,2.9149892330169678,3.2677478790283203,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840035,SAGE_840035_63,0,3.411984920501709,3.698502779006958,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840035,SAGE_840035_107,0,1.314866304397583,1.7349879741668701,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840035,SAGE_840035_104,0,4.40306282043457,4.762602806091309,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840035,SAGE_840035_105,0,0.4953753352165222,0.4797833263874054,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840035,SAGE_840035_80,0,2.2355709075927734,2.559192657470703,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840035,SAGE_840035_4,0,1.1288301944732666,1.3435503244400024,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840035,SAGE_840035_112,0,2.6785640716552734,2.9495129585266113,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840035,SAGE_840035_20,0,2.742990016937256,2.970813274383545,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840035,SAGE_840035_51,0,1.3308141231536865,0.8687800765037537,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840035,SAGE_840035_19,0,1.9900280237197876,1.7374913692474365,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840035,SAGE_840035_46,0,1.379022240638733,0.912697970867157,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840035,SAGE_840035_88,0,0.833389163017273,1.156324863433838,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840035,SAGE_840035_37,1,2.471306085586548,2.7499470710754395,,1,1,0,1,1,6,27600,8,27545,16863,1,1,0
SAGE,840035,SAGE_840035_34,0,0.4444452226161957,0.7184618711471558,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840035,SAGE_840035_83,0,0.6793142557144165,0.266853004693985,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840035,SAGE_840035_75,0,0.8192861676216125,0.34251710772514343,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840035,SAGE_840035_31,0,0.4631650447845459,0.08107549697160721,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840035,SAGE_840035_109,0,4.249753475189209,4.534663677215576,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840035,SAGE_840035_35,0,3.2949821949005127,3.68745756149292,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840035,SAGE_840035_68,0,1.2267123460769653,1.1040253639221191,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840035,SAGE_840035_98,0,2.858513355255127,3.2498624324798584,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840035,SAGE_840035_86,0,1.2924816608428955,1.787060260772705,,0,0,0,0,0,0,0,0,0,0,0,2,
SAGE,840182,SAGE_840182_101,0,2.3486833572387695,2.65315580368042,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840182,SAGE_840182_48,0,1.1162899732589722,0.6205856800079346,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840182,SAGE_840182_95,0,3.3515734672546387,3.7304558753967285,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840182,SAGE_840182_54,0,0.5073902606964111,0.8393197655677795,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840182,SAGE_840182_70,0,3.287273645401001,3.5591375827789307,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840182,SAGE_840182_83,0,3.428149938583374,3.384366273880005,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840182,SAGE_840182_21,0,1.8005719184875488,2.0587499141693115,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840182,SAGE_840182_22,0,1.9791772365570068,2.32364821434021,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840182,SAGE_840182_44,0,1.3161039352416992,1.5412533283233643,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840182,SAGE_840182_114,0,1.2484816312789917,1.4453481435775757,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840182,SAGE_840182_111,0,1.5466500520706177,1.8148913383483887,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840182,SAGE_840182_33,0,2.0378048419952393,2.3423662185668945,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840182,SAGE_840182_35,1,0.8695124983787537,0.48142698407173157,,1,1,1,1,1,6,35079,8,35024,21290,0,1,1
SAGE,840182,SAGE_840182_27,0,0.8233359456062317,0.8989547491073608,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840182,SAGE_840182_29,0,4.628708839416504,4.845204830169678,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840182,SAGE_840182_43,1,2.0645751953125,1.6259772777557373,,1,1,1,1,1,6,33126,8,33071,19608,1,1,0
SAGE,840182,SAGE_840182_72,0,1.676727294921875,1.9111990928649902,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840182,SAGE_840182_123,0,0.23649272322654724,0.33834704756736755,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840182,SAGE_840182_69,1,2.9991836547851562,3.397742748260498,,0,0,0,1,1,6,29807,8,29752,17452,1,1,1
SAGE,840182,SAGE_840182_73,0,3.3171637058258057,3.593735694885254,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840182,SAGE_840182_49,1,1.7746994495391846,2.024573564529419,,0,0,0,0,0,6,40966,8,40911,24730,0,1,1
SAGE,840182,SAGE_840182_64,0,7.250546455383301,7.729304313659668,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840182,SAGE_840182_113,0,0.5666483044624329,0.14029182493686676,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840182,SAGE_840182_74,0,2.178027868270874,2.665720224380493,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840182,SAGE_840182_92,1,1.3946166038513184,1.1630971431732178,,1,1,0,1,1,6,40435,8,40380,24129,0,1,0
SAGE,840182,SAGE_840182_31,0,3.5779945850372314,3.9742352962493896,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840182,SAGE_840182_109,0,2.8695850372314453,3.025235652923584,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840182,SAGE_840182_38,0,3.8896656036376953,4.169622898101807,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840182,SAGE_840182_122,0,0.9943438768386841,0.4976854920387268,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840182,SAGE_840182_17,0,4.406866073608398,4.692628383636475,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840846,SAGE_840846_40,0,1.6433216333389282,2.07307767868042,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840846,SAGE_840846_86,1,0.6633337736129761,0.5086307525634766,,0,1,0,1,1,6,16710,8,16655,9859,1,1,1
SAGE,840846,SAGE_840846_15,0,0.44082021713256836,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840846,SAGE_840846_82,0,1.572265625,1.9208543300628662,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840846,SAGE_840846_38,0,2.4064524173736572,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840846,SAGE_840846_2,0,2.4535391330718994,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840846,SAGE_840846_95,0,2.1367502212524414,2.5092592239379883,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840846,SAGE_840846_32,0,2.5476436614990234,2.310256004333496,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840846,SAGE_840846_18,0,11.79729175567627,12.238344192504883,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840846,SAGE_840846_88,0,6.532162666320801,7.007821083068848,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840846,SAGE_840846_4,0,0.36516526341438293,0.6237014532089233,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840846,SAGE_840846_16,0,7.443913459777832,7.713266372680664,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840846,SAGE_840846_42,0,4.081634998321533,4.367067813873291,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840846,SAGE_840846_29,1,1.9349900484085083,1.5372066497802734,,1,1,1,1,1,6,18619,8,18564,11606,1,1,0
SAGE,840846,SAGE_840846_55,0,5.779449462890625,6.2267022132873535,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840846,SAGE_840846_66,0,3.175017833709717,2.9119954109191895,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840846,SAGE_840846_35,0,3.3273322582244873,3.0686771869659424,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840846,SAGE_840846_27,0,4.668574333190918,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840846,SAGE_840846_102,0,2.697734832763672,2.8587470054626465,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840846,SAGE_840846_58,0,2.6293270587921143,2.9711270332336426,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840846,SAGE_840846_46,1,3.120678424835205,2.7191646099090576,,1,1,1,1,1,6,28910,8,28855,18124,1,1,1
SAGE,840846,SAGE_840846_56,0,1.918220043182373,1.9674983024597168,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840846,SAGE_840846_34,0,3.305204153060913,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840846,SAGE_840846_33,0,3.179992198944092,3.4960055351257324,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840846,SAGE_840846_28,0,1.8484561443328857,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840846,SAGE_840846_91,0,7.868751049041748,8.226231575012207,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840846,SAGE_840846_64,0,3.23879075050354,3.512768268585205,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840846,SAGE_840846_31,0,6.516315937042236,7.027216911315918,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840846,SAGE_840846_22,1,0.9367384314537048,0.7667255401611328,,0,0,0,1,1,6,14495,8,14440,8840,1,1,1
SAGE,840846,SAGE_840846_24,0,1.848624348640442,2.0517139434814453,,0,0,0,0,0,0,0,0,0,0,0,2,
SAGE,840317,SAGE_840317_64,0,2.528010368347168,2.3546648025512695,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840317,SAGE_840317_97,0,1.3321486711502075,1.745542049407959,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840317,SAGE_840317_45,0,2.557786703109741,2.807476758956909,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840317,SAGE_840317_37,0,3.3617758750915527,3.208669662475586,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840317,SAGE_840317_22,1,1.6264909505844116,1.9909559488296509,,0,1,0,1,0,6,27072,8,27017,16332,1,1,1
SAGE,840317,SAGE_840317_49,0,3.537834405899048,3.7938196659088135,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840317,SAGE_840317_82,0,4.317907333374023,3.979994773864746,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840317,SAGE_840317_71,0,4.683238983154297,5.09730339050293,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840317,SAGE_840317_5,0,0.7439951300621033,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840317,SAGE_840317_18,0,0.7226991653442383,0.7837440967559814,,0,0,0,0,0,0,0,0,0,0,0,2,
SAGE,840317,SAGE_840317_3,0,2.639194965362549,2.8238444328308105,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840317,SAGE_840317_99,0,2.4750633239746094,2.841952085494995,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840317,SAGE_840317_35,0,1.784300446510315,2.1161117553710938,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840317,SAGE_840317_40,0,2.5561025142669678,,,0,0,0,0,0,0,0,0,0,0,0,2,
SAGE,840317,SAGE_840317_1,1,2.809325933456421,3.011496067047119,,0,0,0,0,0,6,26050,8,25995,15682,1,2,0
SAGE,840317,SAGE_840317_43,0,1.0243659019470215,1.4782540798187256,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840317,SAGE_840317_68,0,4.716897964477539,5.040011405944824,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840317,SAGE_840317_81,0,2.948115348815918,2.5603513717651367,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840317,SAGE_840317_21,0,1.8306196928024292,2.117090940475464,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840317,SAGE_840317_6,0,2.3873605728149414,2.6024680137634277,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840317,SAGE_840317_41,0,3.2441186904907227,3.0341930389404297,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840317,SAGE_840317_11,0,0.4463617503643036,,,0,0,0,0,0,0,0,0,0,0,0,2,
SAGE,840317,SAGE_840317_88,0,2.43931245803833,2.806201219558716,,0,0,0,0,0,0,0,0,0,0,0,2,
SAGE,840317,SAGE_840317_12,0,3.636871576309204,3.78786563873291,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840317,SAGE_840317_51,0,3.462902784347534,3.9083080291748047,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840317,SAGE_840317_48,0,2.9972338676452637,2.5450820922851562,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840317,SAGE_840317_38,0,4.757938385009766,5.172002792358398,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840317,SAGE_840317_30,0,3.969477415084839,3.5943307876586914,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840317,SAGE_840317_57,1,1.908635139465332,1.4304224252700806,,1,0,1,0,0,6,25333,8,25278,15828,1,2,0
SAGE,840317,SAGE_840317_24,0,2.8735709190368652,2.474818468093872,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839930,SAGE_839930_74,0,5.58696174621582,5.664638519287109,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839930,SAGE_839930_123,0,4.182538032531738,4.540562152862549,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839930,SAGE_839930_17,1,5.326619625091553,6.1289801597595215,,1,0,1,0,1,6,20750,8,20695,12806,1,1,1
SAGE,839930,SAGE_839930_66,0,2.5125832557678223,2.9565513134002686,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839930,SAGE_839930_59,0,8.077596664428711,7.693837642669678,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839930,SAGE_839930_152,0,3.7262914180755615,3.9574689865112305,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839930,SAGE_839930_14,0,4.462470054626465,4.098567962646484,,0,0,0,0,0,0,0,0,0,0,0,2,
SAGE,839930,SAGE_839930_53,0,1.9285697937011719,1.9378232955932617,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839930,SAGE_839930_99,0,4.28317403793335,4.257130146026611,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839930,SAGE_839930_126,0,4.4568891525268555,4.227400779724121,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839930,SAGE_839930_15,0,5.346487045288086,4.902204990386963,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839930,SAGE_839930_56,0,1.8774011135101318,1.8403990268707275,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839930,SAGE_839930_19,0,0.2592390179634094,0.1980612874031067,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839930,SAGE_839930_98,0,6.22013521194458,6.681826114654541,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839930,SAGE_839930_60,0,3.7171053886413574,3.655320167541504,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839930,SAGE_839930_12,0,2.445460081100464,2.339601516723633,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839930,SAGE_839930_131,0,2.3789074420928955,2.4176254272460938,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839930,SAGE_839930_4,0,2.618786334991455,2.863670825958252,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839930,SAGE_839930_114,0,3.412224054336548,3.6502685546875,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839930,SAGE_839930_7,0,4.1260480880737305,4.364643573760986,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839930,SAGE_839930_69,0,4.939304351806641,5.402329444885254,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839930,SAGE_839930_54,0,6.444509506225586,6.627135753631592,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839930,SAGE_839930_28,0,6.0575385093688965,6.104666709899902,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839930,SAGE_839930_151,0,0.2597880959510803,0.5963960289955139,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839930,SAGE_839930_64,0,5.257411479949951,5.171601295471191,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839930,SAGE_839930_133,0,3.136648654937744,2.960157632827759,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839930,SAGE_839930_2,0,2.281639814376831,2.3894152641296387,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839930,SAGE_839930_38,0,1.170676350593567,0.9891501069068909,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839930,SAGE_839930_33,0,6.159426689147949,6.467613697052002,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839930,SAGE_839930_96,0,2.4876770973205566,2.5738720893859863,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841794,SAGE_841794_64,0,2.6657328605651855,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841794,SAGE_841794_11,1,2.3192763328552246,,,0,0,0,0,0,6,40391,8,40336,23549,0,1,0
SAGE,841794,SAGE_841794_84,0,7.957149982452393,8.34071159362793,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841794,SAGE_841794_19,0,1.2488168478012085,0.9342643618583679,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841794,SAGE_841794_83,0,0.6263445019721985,0.975918173789978,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841794,SAGE_841794_5,0,0.4082631468772888,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841794,SAGE_841794_100,0,3.635484457015991,3.3180623054504395,,0,0,0,0,0,0,0,0,0,0,0,2,
SAGE,841794,SAGE_841794_45,0,1.6085858345031738,1.358598232269287,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841794,SAGE_841794_67,0,3.8838376998901367,3.4483840465545654,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841794,SAGE_841794_27,0,2.3748619556427,2.3840672969818115,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841794,SAGE_841794_9,1,0.8458832502365112,0.36744925379753113,,0,1,0,1,1,6,18224,8,18169,11360,1,1,1
SAGE,841794,SAGE_841794_24,0,0.5831714272499084,0.4830608367919922,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841794,SAGE_841794_38,0,0.833087146282196,0.887417197227478,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841794,SAGE_841794_17,1,2.0330536365509033,2.326857328414917,,1,0,1,1,0,6,21120,8,21065,12639,1,2,0
SAGE,841794,SAGE_841794_46,1,3.5200986862182617,3.274475574493408,,1,1,1,1,1,6,21259,8,21204,12660,1,1,1
SAGE,841794,SAGE_841794_60,0,5.904674053192139,6.314180850982666,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841794,SAGE_841794_77,1,1.7438490390777588,1.2685867547988892,,1,0,1,1,0,6,17911,8,17856,10904,1,1,1
SAGE,841794,SAGE_841794_35,1,4.96605110168457,,,0,0,0,0,0,6,26450,8,26395,15565,1,1,1
SAGE,841794,SAGE_841794_70,1,3.5117387771606445,3.280120849609375,,0,1,0,1,1,6,19907,8,19852,11979,1,1,1
SAGE,841794,SAGE_841794_53,0,2.7233963012695312,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841794,SAGE_841794_7,0,0.7940949201583862,1.133714199066162,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841794,SAGE_841794_2,1,0.9234395027160645,0.9355959892272949,,0,1,1,1,0,6,41033,8,40978,23892,0,1,0
SAGE,841794,SAGE_841794_20,0,0.32638439536094666,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841794,SAGE_841794_97,0,2.813176155090332,2.4600155353546143,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841794,SAGE_841794_105,0,0.3910449743270874,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841794,SAGE_841794_69,0,4.4683990478515625,4.714922904968262,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841794,SAGE_841794_85,1,1.8598476648330688,1.4608871936798096,,1,1,1,1,1,6,26991,8,26936,16127,1,1,1
SAGE,841794,SAGE_841794_31,0,4.294593811035156,4.682904243469238,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841794,SAGE_841794_58,0,3.101240634918213,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841794,SAGE_841794_36,0,0.41631418466567993,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840895,SAGE_840895_28,0,2.040471076965332,1.8919696807861328,,0,0,0,0,0,0,0,0,0,0,0,2,
SAGE,840895,SAGE_840895_39,0,1.4243327379226685,1.6176360845565796,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840895,SAGE_840895_104,0,5.001209259033203,5.260036945343018,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840895,SAGE_840895_54,0,2.083866834640503,2.38451886177063,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840895,SAGE_840895_32,0,2.524805784225464,2.8296539783477783,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840895,SAGE_840895_14,0,4.029013633728027,4.294854164123535,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840895,SAGE_840895_13,0,1.460707664489746,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840895,SAGE_840895_97,0,2.3452255725860596,2.6824424266815186,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840895,SAGE_840895_21,1,0.3231562674045563,,,0,0,0,0,0,6,31776,8,31721,19143,1,1,1
SAGE,840895,SAGE_840895_26,0,1.773250699043274,2.051363229751587,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840895,SAGE_840895_38,1,0.819354772567749,0.9519435167312622,,0,0,0,0,0,6,25857,8,25802,16187,1,1,0
SAGE,840895,SAGE_840895_44,0,1.20473051071167,0.8223345875740051,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840895,SAGE_840895_101,0,1.770505666732788,2.0663137435913086,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840895,SAGE_840895_62,0,4.238785266876221,4.616002082824707,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840895,SAGE_840895_80,0,2.89882493019104,3.158087730407715,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840895,SAGE_840895_103,0,2.200704336166382,2.1596109867095947,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840895,SAGE_840895_84,1,0.3669227659702301,,,0,0,0,0,0,6,29812,8,29757,18469,1,1,1
SAGE,840895,SAGE_840895_47,0,2.2610349655151367,2.569936752319336,,0,0,0,0,0,0,0,0,0,0,0,2,
SAGE,840895,SAGE_840895_24,0,4.921075820922852,5.179903030395508,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840895,SAGE_840895_88,1,1.5947071313858032,1.7729644775390625,,0,1,0,1,0,6,23824,8,23769,14924,1,1,1
SAGE,840895,SAGE_840895_17,1,0.3172318935394287,,,1,0,0,0,0,6,26389,8,26334,15558,1,1,0
SAGE,840895,SAGE_840895_16,1,0.8936116099357605,,,0,0,0,0,0,6,23706,8,23651,14427,1,1,0
SAGE,840895,SAGE_840895_3,0,4.162349224090576,4.60319709777832,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840895,SAGE_840895_83,0,4.045804023742676,4.185789108276367,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840895,SAGE_840895_23,0,1.5199081897735596,1.4934903383255005,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840895,SAGE_840895_56,0,2.8782846927642822,3.2616753578186035,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840895,SAGE_840895_25,0,1.4164469242095947,1.0303999185562134,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840895,SAGE_840895_0,0,1.0959620475769043,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840895,SAGE_840895_10,0,3.521751642227173,3.8101258277893066,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840895,SAGE_840895_67,0,1.6628575325012207,1.3928918838500977,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840225,SAGE_840225_51,0,0.3548325002193451,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840225,SAGE_840225_33,1,2.0581538677215576,1.672763466835022,,1,1,1,0,1,6,13070,8,13015,7977,1,1,0
SAGE,840225,SAGE_840225_44,1,0.24709174036979675,0.19314716756343842,,0,1,0,1,1,6,20554,8,20499,12317,1,1,0
SAGE,840225,SAGE_840225_48,0,3.47690749168396,3.8658342361450195,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840225,SAGE_840225_95,0,7.381655216217041,7.677694320678711,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840225,SAGE_840225_64,0,4.032710075378418,3.707982063293457,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840225,SAGE_840225_91,0,4.076847553253174,3.642591714859009,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840225,SAGE_840225_84,0,1.317427158355713,0.9584925174713135,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840225,SAGE_840225_29,0,1.5508151054382324,1.8620121479034424,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840225,SAGE_840225_104,0,4.7252960205078125,5.116726875305176,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840225,SAGE_840225_9,0,3.844536304473877,4.237142562866211,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840225,SAGE_840225_2,0,0.2852652966976166,0.26303747296333313,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840225,SAGE_840225_28,0,1.6036405563354492,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840225,SAGE_840225_1,0,2.9437544345855713,3.184262275695801,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840225,SAGE_840225_78,0,6.555094242095947,6.352319240570068,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840225,SAGE_840225_69,0,1.4457679986953735,1.573755145072937,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840225,SAGE_840225_16,0,5.880370616912842,6.343993186950684,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840225,SAGE_840225_75,0,3.416663646697998,2.962785482406616,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840225,SAGE_840225_19,1,1.246200442314148,,,0,0,0,0,1,6,20544,8,20489,12601,1,1,1
SAGE,840225,SAGE_840225_73,0,0.07963138818740845,0.3355962634086609,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840225,SAGE_840225_89,0,4.258118629455566,3.9631927013397217,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840225,SAGE_840225_11,0,8.083901405334473,8.501959800720215,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840225,SAGE_840225_92,0,6.688813209533691,6.625840663909912,,0,0,0,0,0,0,0,0,0,0,0,2,
SAGE,840225,SAGE_840225_14,1,3.409844160079956,,,0,0,0,0,0,6,26300,8,26245,16081,1,1,1
SAGE,840225,SAGE_840225_6,0,4.879908561706543,5.312709808349609,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840225,SAGE_840225_90,0,0.9922901391983032,1.1352781057357788,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840225,SAGE_840225_71,0,6.792325019836426,6.690194129943848,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840225,SAGE_840225_98,0,8.651041984558105,8.97830867767334,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840225,SAGE_840225_40,0,3.3512167930603027,2.908491611480713,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840225,SAGE_840225_18,0,7.562154293060303,7.994339466094971,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841548,SAGE_841548_27,0,2.882190227508545,2.4839096069335938,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841548,SAGE_841548_92,0,4.976158142089844,5.250296592712402,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841548,SAGE_841548_75,1,2.138575553894043,1.7112877368927002,,1,0,0,0,0,6,24657,8,24602,14825,1,1,0
SAGE,841548,SAGE_841548_83,0,3.8574836254119873,3.5032734870910645,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841548,SAGE_841548_7,0,0.2816171944141388,0.5218223929405212,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841548,SAGE_841548_33,0,2.09367036819458,2.348588705062866,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841548,SAGE_841548_79,1,3.1433584690093994,,,1,1,1,1,1,6,35507,8,35452,21446,0,1,1
SAGE,841548,SAGE_841548_69,0,5.729556560516357,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841548,SAGE_841548_60,0,9.323707580566406,9.75534439086914,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841548,SAGE_841548_5,0,1.5841542482376099,1.3367609977722168,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841548,SAGE_841548_19,0,5.228894233703613,5.330216884613037,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841548,SAGE_841548_53,0,2.6735191345214844,2.916459321975708,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841548,SAGE_841548_24,0,5.7744460105896,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841548,SAGE_841548_86,0,3.8983497619628906,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841548,SAGE_841548_61,0,2.6074647903442383,2.3743865489959717,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841548,SAGE_841548_47,1,11.51185131072998,11.850914001464844,,0,0,0,0,0,6,32238,8,32183,19200,1,1,0
SAGE,841548,SAGE_841548_54,0,2.146120309829712,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841548,SAGE_841548_64,0,0.8859233856201172,0.8694723844528198,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841548,SAGE_841548_77,0,3.263629913330078,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841548,SAGE_841548_35,0,4.487386226654053,4.044336318969727,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841548,SAGE_841548_88,0,4.686875820159912,4.307869911193848,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841548,SAGE_841548_56,0,3.962007522583008,3.6013598442077637,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841548,SAGE_841548_26,1,3.7255191802978516,,,1,1,1,1,1,6,33136,8,33081,19780,1,1,0
SAGE,841548,SAGE_841548_30,0,1.8300739526748657,2.0920348167419434,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841548,SAGE_841548_28,0,1.250650405883789,0.8043400049209595,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841548,SAGE_841548_42,0,1.384570598602295,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841548,SAGE_841548_43,0,2.153228759765625,1.8279792070388794,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841548,SAGE_841548_6,0,7.987156867980957,7.685394287109375,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841548,SAGE_841548_68,0,4.460607051849365,4.6506242752075195,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841548,SAGE_841548_45,0,5.072956085205078,5.526754856109619,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841599,SAGE_841599_48,0,7.526059627532959,7.89915657043457,,0,0,0,0,0,0,0,0,0,0,0,2,
SAGE,841599,SAGE_841599_36,0,2.6822962760925293,3.151611328125,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841599,SAGE_841599_7,0,5.621281623840332,6.049358367919922,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841599,SAGE_841599_75,0,2.4604361057281494,2.0829410552978516,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841599,SAGE_841599_15,0,0.5083333253860474,0.23323702812194824,,0,0,0,0,0,0,0,0,0,0,0,2,
SAGE,841599,SAGE_841599_55,0,4.984847068786621,5.344716548919678,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841599,SAGE_841599_22,0,1.2621541023254395,0.8657200336456299,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841599,SAGE_841599_56,0,3.253157138824463,3.5589089393615723,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841599,SAGE_841599_88,0,0.4459095299243927,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841599,SAGE_841599_13,0,2.454058885574341,2.028956651687622,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841599,SAGE_841599_98,0,0.020651832222938538,0.38736119866371155,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841599,SAGE_841599_32,1,1.371795654296875,,,1,1,0,1,1,6,34778,8,34723,20373,1,1,1
SAGE,841599,SAGE_841599_68,0,4.8630547523498535,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841599,SAGE_841599_29,0,0.40474337339401245,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841599,SAGE_841599_70,0,2.627027988433838,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841599,SAGE_841599_30,0,3.0418472290039062,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841599,SAGE_841599_12,1,7.688727855682373,8.13960075378418,,0,0,0,0,0,6,24596,8,24541,15045,1,1,1
SAGE,841599,SAGE_841599_64,0,3.7588372230529785,4.0543646812438965,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841599,SAGE_841599_89,0,4.0182037353515625,4.266977310180664,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841599,SAGE_841599_4,0,3.7340826988220215,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841599,SAGE_841599_24,0,3.7022082805633545,4.042626857757568,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841599,SAGE_841599_26,0,6.620662212371826,7.028933525085449,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841599,SAGE_841599_96,1,2.7241783142089844,2.3398947715759277,,1,1,1,1,0,6,30085,8,30030,17610,1,1,1
SAGE,841599,SAGE_841599_100,0,2.1998958587646484,2.357724905014038,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841599,SAGE_841599_97,0,7.601255416870117,8.05673599243164,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841599,SAGE_841599_6,1,1.5444300174713135,1.830020546913147,,0,0,0,0,0,6,30054,8,29999,18830,1,1,1
SAGE,841599,SAGE_841599_76,0,2.869947671890259,3.08394193649292,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841599,SAGE_841599_80,0,2.3219923973083496,2.6351685523986816,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841599,SAGE_841599_86,0,1.5564706325531006,1.5860048532485962,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841599,SAGE_841599_5,0,2.8490748405456543,2.62353515625,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841479,SAGE_841479_88,0,5.668478965759277,5.721921443939209,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841479,SAGE_841479_83,0,4.817134380340576,4.952651500701904,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841479,SAGE_841479_9,0,0.3744739294052124,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841479,SAGE_841479_17,0,1.7837841510772705,2.1461713314056396,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841479,SAGE_841479_45,0,6.19164514541626,6.367630958557129,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841479,SAGE_841479_40,0,0.46170511841773987,0.2559434771537781,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841479,SAGE_841479_32,0,1.6692326068878174,1.979859471321106,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841479,SAGE_841479_46,0,5.133779525756836,4.950482368469238,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841479,SAGE_841479_3,0,3.629582405090332,3.936185121536255,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841479,SAGE_841479_74,0,6.503152370452881,6.60206937789917,,0,0,0,0,0,0,0,0,0,0,0,2,
SAGE,841479,SAGE_841479_43,0,6.689332485198975,6.788249492645264,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841479,SAGE_841479_36,0,2.5277936458587646,2.681722402572632,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841479,SAGE_841479_85,0,4.555026054382324,4.102908134460449,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841479,SAGE_841479_11,0,3.8811252117156982,4.201534271240234,,0,0,0,0,0,0,0,0,0,0,0,2,
SAGE,841479,SAGE_841479_6,0,1.0888571739196777,0.6959744691848755,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841479,SAGE_841479_72,0,7.76731014251709,8.031947135925293,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841479,SAGE_841479_15,0,2.7942237854003906,3.2269904613494873,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841479,SAGE_841479_55,0,1.4986090660095215,1.9022111892700195,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841479,SAGE_841479_44,0,5.063593864440918,4.806356906890869,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841479,SAGE_841479_4,1,0.9890876412391663,0.5103334188461304,,1,1,1,1,1,6,19297,8,19242,11608,1,1,1
SAGE,841479,SAGE_841479_103,0,1.1245744228363037,0.7405474781990051,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841479,SAGE_841479_64,0,6.963650703430176,7.112980842590332,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841479,SAGE_841479_96,1,4.372776985168457,4.3645100593566895,,0,0,0,0,0,6,18726,8,18671,11755,1,1,0
SAGE,841479,SAGE_841479_39,0,2.761821746826172,3.1352877616882324,,0,0,0,0,0,0,0,0,0,0,0,2,
SAGE,841479,SAGE_841479_38,0,4.115379810333252,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841479,SAGE_841479_5,0,2.7314343452453613,3.0869860649108887,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841479,SAGE_841479_23,0,1.3212800025939941,1.4678163528442383,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841479,SAGE_841479_60,0,3.270983934402466,2.974519968032837,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841479,SAGE_841479_87,0,2.5661516189575195,2.2127256393432617,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841479,SAGE_841479_41,1,4.630433082580566,4.615309715270996,,0,0,0,0,0,6,22264,8,22209,13743,1,2,0
SAGE,840295,SAGE_840295_107,1,5.8910722732543945,5.792374610900879,,0,0,0,0,0,6,28109,8,28054,16283,1,1,0
SAGE,840295,SAGE_840295_80,0,4.0612006187438965,4.0893168449401855,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840295,SAGE_840295_22,0,0.9688773155212402,0.60760098695755,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840295,SAGE_840295_65,0,1.8260345458984375,1.5081011056900024,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840295,SAGE_840295_18,0,7.091689109802246,7.311221122741699,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840295,SAGE_840295_49,0,10.654634475708008,10.910029411315918,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840295,SAGE_840295_92,0,3.9512746334075928,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840295,SAGE_840295_102,0,2.809194564819336,3.267683982849121,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840295,SAGE_840295_36,0,4.107271194458008,3.839254379272461,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840295,SAGE_840295_54,0,2.558893918991089,2.2626307010650635,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840295,SAGE_840295_50,0,4.474858283996582,4.069890975952148,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840295,SAGE_840295_7,0,8.777654647827148,9.069168090820312,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840295,SAGE_840295_33,0,9.78534984588623,11.49692153930664,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840295,SAGE_840295_103,0,3.7846975326538086,4.061058044433594,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840295,SAGE_840295_41,0,5.5207109451293945,5.831964492797852,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840295,SAGE_840295_108,0,5.725577354431152,6.166670799255371,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840295,SAGE_840295_69,0,4.974175930023193,5.324175834655762,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840295,SAGE_840295_85,0,2.3011770248413086,2.6672186851501465,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840295,SAGE_840295_60,0,5.997501373291016,6.420778274536133,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840295,SAGE_840295_45,0,0.5720463395118713,0.1565714031457901,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840295,SAGE_840295_79,0,4.287469863891602,3.9237489700317383,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840295,SAGE_840295_58,0,5.6217474937438965,5.938775062561035,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840295,SAGE_840295_68,0,3.298503875732422,3.7338624000549316,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840295,SAGE_840295_1,0,13.182273864746094,13.55643367767334,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840295,SAGE_840295_96,1,5.344192981719971,5.319246768951416,,0,0,0,0,0,6,34919,8,34864,20110,0,1,1
SAGE,840295,SAGE_840295_51,0,8.624359130859375,8.90183162689209,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840295,SAGE_840295_0,0,5.673887252807617,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840295,SAGE_840295_15,0,2.699198007583618,3.0512561798095703,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840295,SAGE_840295_71,0,4.683467864990234,4.504306793212891,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840295,SAGE_840295_61,0,4.40909481048584,4.779486656188965,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840063,SAGE_840063_60,0,3.758666515350342,3.5421011447906494,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840063,SAGE_840063_68,0,2.7143592834472656,3.185053586959839,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840063,SAGE_840063_76,0,1.9201438426971436,2.2859554290771484,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840063,SAGE_840063_99,0,5.25381326675415,5.518200874328613,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840063,SAGE_840063_97,0,3.053270101547241,3.537626266479492,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840063,SAGE_840063_129,0,0.48743560910224915,0.8776979446411133,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840063,SAGE_840063_127,0,6.535056114196777,6.852108478546143,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840063,SAGE_840063_72,1,0.2925991117954254,0.36922168731689453,,0,0,0,0,0,6,37992,8,37937,22412,0,1,1
SAGE,840063,SAGE_840063_85,0,0.15584395825862885,0.4120442271232605,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840063,SAGE_840063_78,1,2.453815460205078,2.0505526065826416,,0,0,0,0,0,6,39106,8,39051,23122,0,1,0
SAGE,840063,SAGE_840063_27,0,2.0852811336517334,1.6233822107315063,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840063,SAGE_840063_33,0,3.2342028617858887,3.7144031524658203,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840063,SAGE_840063_1,0,6.06740665435791,6.358807563781738,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840063,SAGE_840063_0,0,6.148799896240234,6.47968864440918,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840063,SAGE_840063_20,1,2.8116097450256348,3.0621261596679688,,0,0,1,0,0,6,36889,8,36834,21648,0,1,1
SAGE,840063,SAGE_840063_93,0,1.6962329149246216,2.0826525688171387,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840063,SAGE_840063_40,0,4.7131452560424805,4.896833419799805,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840063,SAGE_840063_57,0,0.7619144916534424,0.3346850872039795,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840063,SAGE_840063_69,0,0.7778832912445068,1.0968300104141235,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840063,SAGE_840063_30,0,6.483433246612549,6.626414775848389,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840063,SAGE_840063_118,0,5.141860008239746,4.843613147735596,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840063,SAGE_840063_64,0,4.415393829345703,4.727504730224609,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840063,SAGE_840063_108,0,7.156076431274414,7.594753265380859,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840063,SAGE_840063_42,0,1.5331826210021973,1.8400901556015015,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840063,SAGE_840063_58,1,2.230055570602417,2.484025478363037,,0,0,0,0,0,6,43067,8,43012,25167,0,1,1
SAGE,840063,SAGE_840063_131,0,0.07605251669883728,0.394833505153656,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840063,SAGE_840063_15,0,2.633772373199463,2.9579877853393555,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840063,SAGE_840063_13,0,1.9547901153564453,2.134197235107422,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840063,SAGE_840063_28,1,2.202939033508301,2.6156973838806152,,0,0,0,0,0,6,32656,8,32601,19639,1,1,0
SAGE,840063,SAGE_840063_11,0,1.0469460487365723,0.634160578250885,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841920,SAGE_841920_33,1,1.0759284496307373,0.5955982804298401,,1,1,1,1,1,6,30815,8,30760,18099,1,1,1
SAGE,841920,SAGE_841920_30,0,3.2226696014404297,3.6398792266845703,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841920,SAGE_841920_101,0,0.5897124409675598,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841920,SAGE_841920_18,0,0.3206936717033386,0.631834089756012,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841920,SAGE_841920_2,0,1.107912540435791,1.2885688543319702,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841920,SAGE_841920_20,0,0.736828088760376,1.133815050125122,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841920,SAGE_841920_86,1,0.7462173104286194,,,0,0,0,0,0,6,25466,8,25411,14942,1,1,0
SAGE,841920,SAGE_841920_29,0,1.522193193435669,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841920,SAGE_841920_97,1,0.4965769350528717,,,0,0,0,1,0,6,30780,8,30725,18095,1,1,0
SAGE,841920,SAGE_841920_62,0,1.0207784175872803,1.3161530494689941,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841920,SAGE_841920_17,0,0.39747464656829834,0.622109055519104,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841920,SAGE_841920_50,1,0.45911791920661926,,,0,0,1,0,0,6,32452,8,32397,19047,1,1,1
SAGE,841920,SAGE_841920_13,0,0.8430085778236389,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841920,SAGE_841920_58,0,2.926162004470825,3.191030263900757,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841920,SAGE_841920_7,0,0.13677220046520233,0.4633418619632721,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841920,SAGE_841920_53,1,2.0553247928619385,1.5909236669540405,,0,1,0,1,1,6,29894,8,29839,17325,1,1,1
SAGE,841920,SAGE_841920_96,1,0.9510399699211121,,,0,0,0,0,0,6,28651,8,28596,17128,1,2,0
SAGE,841920,SAGE_841920_82,1,0.77756667137146,0.5505483150482178,,1,1,1,1,1,6,23740,8,23685,14124,1,1,0
SAGE,841920,SAGE_841920_74,0,2.8266708850860596,3.0349464416503906,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841920,SAGE_841920_34,0,0.6338318586349487,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841920,SAGE_841920_15,0,1.1713536977767944,1.4847253561019897,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841920,SAGE_841920_56,0,0.26464831829071045,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841920,SAGE_841920_81,0,1.1445276737213135,0.6657127737998962,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841920,SAGE_841920_23,0,1.6954597234725952,2.10379695892334,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841920,SAGE_841920_12,0,2.5818843841552734,2.893375873565674,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841920,SAGE_841920_85,0,0.2930033206939697,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841920,SAGE_841920_70,1,0.47020965814590454,,,0,0,0,0,1,6,30124,8,30069,17947,1,1,1
SAGE,841920,SAGE_841920_88,0,0.9684157371520996,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841920,SAGE_841920_47,1,0.5563255548477173,0.4555725157260895,,1,1,1,1,1,6,32840,8,32785,19659,1,1,0
SAGE,841920,SAGE_841920_76,0,2.3877270221710205,2.790783166885376,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840246,SAGE_840246_18,0,3.3669755458831787,3.7303647994995117,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840246,SAGE_840246_83,0,0.516910195350647,0.34157803654670715,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840246,SAGE_840246_45,0,2.258531093597412,2.6124696731567383,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840246,SAGE_840246_42,0,1.587886095046997,1.9773333072662354,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840246,SAGE_840246_69,0,2.1571497917175293,2.5110883712768555,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840246,SAGE_840246_0,0,2.4276554584503174,2.8245420455932617,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840246,SAGE_840246_41,0,0.7751324772834778,1.0386433601379395,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840246,SAGE_840246_1,0,1.1215277910232544,1.097540020942688,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840246,SAGE_840246_34,0,1.5679118633270264,1.4498109817504883,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840246,SAGE_840246_23,0,2.4127120971679688,2.1888527870178223,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840246,SAGE_840246_30,0,0.6352316737174988,0.4860379099845886,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840246,SAGE_840246_75,0,1.3681479692459106,1.2520220279693604,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840877,SAGE_840877_17,0,4.647231578826904,5.056074142456055,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840877,SAGE_840877_3,0,1.8831969499588013,1.6099835634231567,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840877,SAGE_840877_37,0,1.1227991580963135,1.3149362802505493,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840877,SAGE_840877_78,0,6.3576836585998535,6.818411827087402,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840877,SAGE_840877_49,0,3.1010444164276123,3.5661396980285645,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840877,SAGE_840877_39,0,0.42987826466560364,0.8405927419662476,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840877,SAGE_840877_1,0,2.7334794998168945,2.438135862350464,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840877,SAGE_840877_77,0,1.19563889503479,0.7474258542060852,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840877,SAGE_840877_65,0,1.0299180746078491,1.1616016626358032,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840877,SAGE_840877_12,0,1.2407206296920776,1.5213229656219482,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840877,SAGE_840877_99,0,2.606452703475952,2.127619743347168,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840877,SAGE_840877_76,0,0.5913945436477661,0.7553275227546692,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840877,SAGE_840877_83,0,2.330301284790039,2.079118013381958,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840877,SAGE_840877_35,1,3.161165952682495,,,0,0,0,0,0,6,27095,8,27040,16112,1,1,1
SAGE,840877,SAGE_840877_93,0,2.173213243484497,2.6049723625183105,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840877,SAGE_840877_62,0,1.6132564544677734,1.950321912765503,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840877,SAGE_840877_59,0,0.7999498248100281,1.0398598909378052,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840877,SAGE_840877_110,0,3.6106724739074707,3.657421827316284,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840877,SAGE_840877_55,1,3.584275722503662,3.595682144165039,,0,0,0,0,0,6,20842,8,20787,12530,1,1,1
SAGE,840877,SAGE_840877_24,0,2.2602102756500244,1.781463861465454,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840877,SAGE_840877_21,0,3.842010736465454,3.534978151321411,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840877,SAGE_840877_51,0,3.2158801555633545,2.931824207305908,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840877,SAGE_840877_89,0,0.8014898896217346,1.1413127183914185,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840877,SAGE_840877_85,0,3.310544490814209,3.5251030921936035,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840877,SAGE_840877_4,0,2.2908599376678467,2.541377305984497,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840877,SAGE_840877_57,0,0.4722388982772827,0.08433879911899567,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840877,SAGE_840877_106,0,5.794704437255859,6.182294845581055,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840877,SAGE_840877_23,0,3.8126869201660156,3.505654811859131,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840877,SAGE_840877_97,0,2.5328731536865234,2.055325984954834,,0,0,0,0,0,0,0,0,0,0,0,2,
SAGE,840877,SAGE_840877_47,0,7.958280086517334,8.409399032592773,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841444,SAGE_841444_44,0,4.694584846496582,4.9267377853393555,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841444,SAGE_841444_32,0,1.9090595245361328,2.1911513805389404,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841444,SAGE_841444_54,0,4.140402317047119,4.58687162399292,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841444,SAGE_841444_83,0,3.5338292121887207,3.979914665222168,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841444,SAGE_841444_35,0,3.9587063789367676,4.337229251861572,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841444,SAGE_841444_39,1,0.9725458025932312,,,0,0,0,0,0,6,31844,8,31789,19500,1,1,0
SAGE,841444,SAGE_841444_6,0,2.3017427921295166,2.486276149749756,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841444,SAGE_841444_4,0,3.4469213485717773,3.061030387878418,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841444,SAGE_841444_52,0,2.848266124725342,2.4611473083496094,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841444,SAGE_841444_60,0,4.493147373199463,4.050421237945557,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841444,SAGE_841444_13,0,7.307956695556641,7.753453254699707,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841444,SAGE_841444_14,0,5.3534836769104,4.851405620574951,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841444,SAGE_841444_20,0,3.4771623611450195,3.7461512088775635,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841444,SAGE_841444_72,0,2.5694947242736816,2.9507670402526855,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841444,SAGE_841444_7,0,1.7855150699615479,1.6557844877243042,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841444,SAGE_841444_75,0,6.178657054901123,6.281077861785889,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841444,SAGE_841444_30,0,3.7742276191711426,4.160610198974609,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841444,SAGE_841444_84,0,1.9128122329711914,1.55318021774292,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841444,SAGE_841444_50,0,4.590630531311035,4.262138843536377,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841444,SAGE_841444_85,0,2.64215087890625,2.3132143020629883,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841444,SAGE_841444_76,0,0.972838282585144,1.3068267107009888,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841444,SAGE_841444_33,0,4.184627532958984,4.595883846282959,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841444,SAGE_841444_56,1,0.881322979927063,1.2083258628845215,,0,1,0,1,0,6,17484,8,17429,10791,1,1,0
SAGE,841444,SAGE_841444_87,0,2.785592794418335,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841444,SAGE_841444_10,0,4.996628761291504,5.431241035461426,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841444,SAGE_841444_18,0,0.36068063974380493,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841444,SAGE_841444_26,0,1.9704985618591309,2.1958656311035156,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841444,SAGE_841444_34,0,5.392609596252441,5.286520004272461,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841444,SAGE_841444_25,0,0.8454049229621887,1.0866098403930664,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841444,SAGE_841444_47,0,5.141523361206055,4.800347805023193,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840013,SAGE_840013_140,0,2.2925591468811035,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840013,SAGE_840013_52,0,4.149225234985352,3.7638652324676514,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840013,SAGE_840013_101,0,3.689523935317993,3.9472734928131104,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840013,SAGE_840013_37,0,2.020176887512207,2.037080764770508,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840013,SAGE_840013_48,0,0.18114176392555237,0.20280784368515015,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840013,SAGE_840013_76,0,4.096938610076904,4.512025356292725,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840013,SAGE_840013_4,0,1.394632339477539,0.9192386269569397,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840013,SAGE_840013_33,0,4.841610908508301,4.528875350952148,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840013,SAGE_840013_78,0,5.610587120056152,5.95474100112915,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840013,SAGE_840013_149,0,3.0561442375183105,3.056940793991089,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840013,SAGE_840013_141,0,3.63085675239563,4.029839992523193,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840013,SAGE_840013_107,1,2.783470630645752,2.5709614753723145,,0,0,1,0,0,6,28093,8,28038,17396,1,1,1
SAGE,840013,SAGE_840013_97,0,5.868572235107422,6.143632888793945,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840013,SAGE_840013_155,0,4.492918014526367,4.817582130432129,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840013,SAGE_840013_72,0,0.41231074929237366,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840013,SAGE_840013_90,0,2.6942577362060547,2.3559377193450928,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840013,SAGE_840013_70,0,2.299852132797241,2.5059428215026855,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840013,SAGE_840013_95,0,7.840415000915527,7.449542045593262,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840013,SAGE_840013_41,0,4.716848850250244,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840013,SAGE_840013_151,0,4.903584003448486,4.8632893562316895,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840013,SAGE_840013_66,0,1.5670137405395508,1.6938146352767944,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840013,SAGE_840013_51,0,3.219348430633545,3.011957883834839,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840013,SAGE_840013_92,0,5.5880537033081055,5.3464555740356445,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840013,SAGE_840013_125,0,3.9539194107055664,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840013,SAGE_840013_21,0,7.162901878356934,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840013,SAGE_840013_148,0,1.9949886798858643,2.2504141330718994,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840013,SAGE_840013_147,0,1.8607760667800903,1.9594563245773315,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840013,SAGE_840013_54,0,1.133329153060913,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840013,SAGE_840013_111,1,1.3539425134658813,1.0865353345870972,,1,0,1,1,0,6,24347,8,24292,15209,1,1,0
SAGE,840013,SAGE_840013_44,0,5.898028373718262,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841872,SAGE_841872_59,0,4.992996692657471,5.451523780822754,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841872,SAGE_841872_7,0,1.0973161458969116,1.4086220264434814,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841872,SAGE_841872_33,0,1.8432835340499878,2.1711254119873047,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841872,SAGE_841872_101,0,1.719630479812622,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841872,SAGE_841872_89,1,2.316673517227173,2.638897657394409,,0,0,0,0,0,6,19613,8,19558,11131,1,1,1
SAGE,841872,SAGE_841872_78,1,1.1475094556808472,,,0,0,0,0,0,6,26395,8,26340,15738,1,1,0
SAGE,841872,SAGE_841872_51,0,2.8083271980285645,3.1760635375976562,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841872,SAGE_841872_108,0,2.4447762966156006,2.7247889041900635,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841872,SAGE_841872_38,0,0.6983224749565125,,,0,0,0,0,0,0,0,0,0,0,0,2,
SAGE,841872,SAGE_841872_67,0,2.573655366897583,2.943450689315796,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841872,SAGE_841872_66,0,0.268436998128891,0.1791895478963852,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841872,SAGE_841872_75,0,3.220529794692993,3.5460643768310547,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841872,SAGE_841872_48,1,1.8410801887512207,2.182795763015747,,0,0,1,0,0,6,23712,8,23657,13790,1,1,0
SAGE,841872,SAGE_841872_58,0,1.8294472694396973,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841872,SAGE_841872_73,1,1.0259463787078857,1.3622971773147583,,0,0,0,0,0,6,29463,8,29408,17484,1,1,0
SAGE,841872,SAGE_841872_24,0,1.3131213188171387,1.4370721578598022,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841872,SAGE_841872_71,0,0.40662282705307007,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841872,SAGE_841872_13,1,2.058758497238159,2.1556613445281982,,0,0,0,0,0,6,24441,8,24386,15048,1,1,0
SAGE,841872,SAGE_841872_25,0,3.2074074745178223,3.5059571266174316,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841872,SAGE_841872_70,0,0.9959409236907959,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841872,SAGE_841872_60,0,0.35499194264411926,0.20755749940872192,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841872,SAGE_841872_47,0,1.0057342052459717,1.4498310089111328,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841872,SAGE_841872_106,0,0.8407324552536011,0.5452170968055725,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841872,SAGE_841872_52,1,1.7959414720535278,2.029188394546509,,0,1,1,1,1,6,32816,8,32761,19773,1,1,1
SAGE,841872,SAGE_841872_61,1,2.774961233139038,,,1,1,1,1,1,6,35527,8,35472,21036,0,1,0
SAGE,841872,SAGE_841872_16,1,0.8484877943992615,0.8924298882484436,,0,1,0,0,0,6,34881,8,34826,20877,0,1,0
SAGE,841872,SAGE_841872_86,1,1.4724469184875488,1.2872273921966553,,0,1,0,1,1,6,22544,8,22489,13282,1,1,1
SAGE,841872,SAGE_841872_81,1,0.3978565037250519,0.4197166860103607,,1,0,1,1,1,6,19481,8,19426,11355,1,1,1
SAGE,841872,SAGE_841872_74,0,3.2609524726867676,3.418992519378662,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841872,SAGE_841872_0,0,3.075253486633301,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841511,SAGE_841511_65,0,1.1888495683670044,1.4579991102218628,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841511,SAGE_841511_94,0,3.7808969020843506,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841511,SAGE_841511_17,0,4.387654781341553,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841511,SAGE_841511_78,0,1.0231544971466064,1.504427433013916,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841511,SAGE_841511_29,1,1.2141051292419434,1.600197434425354,,0,1,0,1,1,6,22800,8,22745,13630,1,1,1
SAGE,841511,SAGE_841511_107,0,3.0274055004119873,3.104004383087158,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841511,SAGE_841511_76,0,3.1295325756073,3.107846975326538,,0,0,0,0,0,0,0,0,0,0,0,2,
SAGE,841511,SAGE_841511_10,0,1.2333285808563232,1.4696451425552368,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841511,SAGE_841511_48,0,10.347553253173828,10.618864059448242,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841511,SAGE_841511_84,0,1.1781189441680908,1.6041061878204346,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841511,SAGE_841511_88,0,5.605051040649414,5.8889055252075195,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841511,SAGE_841511_50,0,1.6938269138336182,1.3249605894088745,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841511,SAGE_841511_90,0,2.300889015197754,1.822340965270996,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841511,SAGE_841511_35,0,5.154770851135254,4.714087963104248,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841511,SAGE_841511_54,0,4.425175189971924,4.873927116394043,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841511,SAGE_841511_71,0,0.46998152136802673,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841511,SAGE_841511_55,0,4.540560722351074,4.950425148010254,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841511,SAGE_841511_6,0,2.4974782466888428,2.2288942337036133,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841511,SAGE_841511_30,1,1.129262924194336,0.9316669702529907,,1,1,1,1,1,6,20733,8,20678,12515,1,1,1
SAGE,841511,SAGE_841511_62,0,4.45681095123291,4.75177526473999,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841511,SAGE_841511_44,0,2.487016201019287,2.1615538597106934,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841511,SAGE_841511_105,0,1.578713297843933,1.73087739944458,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841511,SAGE_841511_0,0,1.1040555238723755,0.660920262336731,,0,0,0,0,0,0,0,0,0,0,0,2,
SAGE,841511,SAGE_841511_92,0,0.09406067430973053,0.2413114458322525,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841511,SAGE_841511_79,0,0.8241875171661377,0.4158914089202881,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841511,SAGE_841511_113,0,0.7377830147743225,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841511,SAGE_841511_85,0,4.69112491607666,4.985086917877197,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841511,SAGE_841511_22,0,0.2105315625667572,0.24745731055736542,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841511,SAGE_841511_20,0,0.09796525537967682,0.22292372584342957,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841511,SAGE_841511_3,0,2.623537063598633,2.899066209793091,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840031,SAGE_840031_125,0,0.25756290555000305,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840031,SAGE_840031_47,1,2.1294169425964355,1.7765014171600342,,0,0,0,0,0,6,43311,8,43256,24868,0,1,0
SAGE,840031,SAGE_840031_43,0,1.8042529821395874,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840031,SAGE_840031_58,1,2.62325382232666,2.696906805038452,,1,0,1,0,0,6,37809,8,37754,22342,0,1,0
SAGE,840031,SAGE_840031_54,0,5.400429725646973,5.665461540222168,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840031,SAGE_840031_121,0,0.4965772330760956,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840031,SAGE_840031_41,0,2.800823211669922,2.398486614227295,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840031,SAGE_840031_116,1,3.406378746032715,,,1,0,1,0,0,6,37520,8,37465,22056,0,1,0
SAGE,840031,SAGE_840031_81,0,2.087372303009033,2.4833860397338867,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840031,SAGE_840031_122,0,3.1295254230499268,3.4570155143737793,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840031,SAGE_840031_83,0,2.6566195487976074,2.684842586517334,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840031,SAGE_840031_65,0,0.4215512275695801,,,0,0,0,0,0,0,0,0,0,0,0,2,
SAGE,840031,SAGE_840031_137,0,2.631970167160034,2.656057119369507,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840031,SAGE_840031_95,1,2.850163221359253,,,1,0,1,0,0,6,35371,8,35316,20791,0,1,1
SAGE,840031,SAGE_840031_92,0,0.48138946294784546,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840031,SAGE_840031_67,0,2.9495480060577393,3.0049586296081543,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840031,SAGE_840031_50,0,0.3266626298427582,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840031,SAGE_840031_38,0,4.079409122467041,4.450666427612305,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840031,SAGE_840031_84,1,1.6053366661071777,1.1911996603012085,,0,0,0,1,1,6,37128,8,37073,22160,0,1,1
SAGE,840031,SAGE_840031_11,0,0.25892817974090576,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840031,SAGE_840031_8,0,1.336201786994934,1.2939050197601318,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840031,SAGE_840031_101,0,2.021027088165283,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840031,SAGE_840031_91,0,3.2772581577301025,3.3716609477996826,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840031,SAGE_840031_7,0,5.894700050354004,6.177027702331543,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840031,SAGE_840031_139,0,2.2656824588775635,2.524703025817871,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840031,SAGE_840031_22,0,0.9650293588638306,0.9371846318244934,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840031,SAGE_840031_114,0,3.32592511177063,3.4362869262695312,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840031,SAGE_840031_109,0,3.1940300464630127,3.646181344985962,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840031,SAGE_840031_59,0,1.2932891845703125,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840031,SAGE_840031_142,0,1.2265145778656006,1.4850283861160278,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841496,SAGE_841496_100,0,4.199296951293945,4.560391426086426,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841496,SAGE_841496_94,0,2.9906668663024902,3.3279924392700195,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841496,SAGE_841496_40,0,1.1978700160980225,0.7800047397613525,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841496,SAGE_841496_99,0,0.458749383687973,0.4221539795398712,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841496,SAGE_841496_104,0,5.294833183288574,5.560091972351074,,0,0,0,0,0,0,0,0,0,0,0,2,
SAGE,841496,SAGE_841496_23,0,1.3264483213424683,1.622273564338684,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841496,SAGE_841496_95,0,2.534641742706299,2.123135805130005,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841496,SAGE_841496_16,0,3.1293373107910156,2.850658655166626,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841496,SAGE_841496_67,1,1.6173415184020996,1.2161664962768555,,1,0,0,1,1,6,24058,8,24003,14512,1,1,0
SAGE,841496,SAGE_841496_59,0,4.855802059173584,5.283376216888428,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841496,SAGE_841496_80,1,2.9659550189971924,,,0,0,0,0,0,6,21220,8,21165,12662,1,2,0
SAGE,841496,SAGE_841496_69,0,2.7056121826171875,3.126530885696411,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841496,SAGE_841496_64,0,8.543136596679688,8.909897804260254,,0,0,0,0,0,0,0,0,0,0,0,2,
SAGE,841496,SAGE_841496_36,0,3.625458240509033,3.550567150115967,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841496,SAGE_841496_37,0,4.595905780792236,4.763314247131348,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841496,SAGE_841496_8,0,4.135010719299316,4.460226058959961,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841496,SAGE_841496_4,0,3.629763126373291,3.9948694705963135,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841496,SAGE_841496_77,0,0.3604077100753784,0.7348324060440063,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841496,SAGE_841496_10,0,4.256765365600586,4.49200963973999,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841496,SAGE_841496_89,0,1.9837960004806519,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841496,SAGE_841496_70,0,3.582336664199829,3.192779779434204,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841496,SAGE_841496_38,0,3.657634973526001,3.3275604248046875,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841496,SAGE_841496_83,1,1.8316619396209717,1.4597162008285522,,1,0,1,0,0,6,32853,8,32798,18544,1,1,0
SAGE,841496,SAGE_841496_90,0,0.8238471746444702,0.42215269804000854,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841496,SAGE_841496_39,0,1.6396234035491943,1.1969307661056519,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841496,SAGE_841496_34,1,3.6410865783691406,3.2253851890563965,,0,0,0,0,0,6,21666,8,21611,13081,1,1,1
SAGE,841496,SAGE_841496_1,0,2.38565731048584,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841496,SAGE_841496_20,1,4.236476898193359,3.95281720161438,,0,1,1,1,1,6,23615,8,23560,14204,1,1,1
SAGE,841496,SAGE_841496_14,0,3.478152275085449,3.151806592941284,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841496,SAGE_841496_28,0,3.3132407665252686,3.102733850479126,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840223,SAGE_840223_81,0,5.935750961303711,6.302332878112793,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840223,SAGE_840223_8,0,2.73449969291687,2.4572551250457764,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840223,SAGE_840223_46,0,4.120536804199219,3.795257806777954,,0,0,0,0,0,0,0,0,0,0,0,2,
SAGE,840223,SAGE_840223_27,0,5.33806037902832,5.808837890625,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840223,SAGE_840223_19,0,7.6597394943237305,8.047243118286133,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840223,SAGE_840223_56,0,1.093074917793274,,,0,0,0,0,0,0,0,0,0,0,0,2,
SAGE,840223,SAGE_840223_95,1,0.4304463863372803,,,0,1,0,1,1,6,24783,8,24728,14768,1,1,0
SAGE,840223,SAGE_840223_39,0,2.6528403759002686,2.339707851409912,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840223,SAGE_840223_23,0,5.586402416229248,5.953580856323242,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840223,SAGE_840223_37,0,0.2731863856315613,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840223,SAGE_840223_69,0,0.542831540107727,0.5834583044052124,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840223,SAGE_840223_1,0,3.437648296356201,3.392758369445801,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840223,SAGE_840223_72,0,3.656482696533203,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840223,SAGE_840223_67,1,0.3772103488445282,,,0,0,0,0,1,6,31427,8,31372,18821,1,1,0
SAGE,840223,SAGE_840223_65,0,3.529171943664551,3.4100561141967773,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840223,SAGE_840223_97,0,0.3751086890697479,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840223,SAGE_840223_58,1,1.7093150615692139,,,0,0,0,0,0,6,24101,8,24046,14856,1,1,0
SAGE,840223,SAGE_840223_88,0,3.164635181427002,2.668248414993286,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840223,SAGE_840223_79,0,1.5051764249801636,,,0,0,0,0,0,0,0,0,0,0,0,2,
SAGE,840223,SAGE_840223_12,0,1.1661293506622314,0.8685858249664307,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840223,SAGE_840223_18,0,4.005914211273193,4.479877471923828,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840223,SAGE_840223_14,0,4.926607131958008,5.258852958679199,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840223,SAGE_840223_45,1,2.289271116256714,1.873793125152588,,0,0,0,0,0,6,13023,8,12968,7970,1,1,0
SAGE,840223,SAGE_840223_66,1,1.7740641832351685,,,0,0,0,0,0,6,28402,8,28347,17268,1,1,0
SAGE,840223,SAGE_840223_68,0,5.720911979675293,6.198539733886719,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840223,SAGE_840223_4,0,5.422621726989746,5.853560447692871,,0,0,0,0,0,0,0,0,0,0,0,2,
SAGE,840223,SAGE_840223_82,0,4.353271007537842,4.68311071395874,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840223,SAGE_840223_40,0,2.050264358520508,1.9995405673980713,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840223,SAGE_840223_60,0,2.772289991378784,3.2543981075286865,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840223,SAGE_840223_41,1,3.3701629638671875,3.5416970252990723,,0,0,0,0,0,6,23310,8,23255,14033,1,1,1
SAGE,839971,SAGE_839971_122,0,1.688005805015564,1.974102258682251,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839971,SAGE_839971_24,0,0.43955427408218384,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839971,SAGE_839971_80,0,2.2806012630462646,2.731355667114258,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839971,SAGE_839971_130,0,4.360625743865967,4.710849761962891,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839971,SAGE_839971_29,0,3.0579962730407715,3.432689666748047,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839971,SAGE_839971_113,0,1.5551320314407349,1.9713544845581055,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839971,SAGE_839971_128,0,0.32914111018180847,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839971,SAGE_839971_91,0,0.25577542185783386,0.18703362345695496,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839971,SAGE_839971_162,0,1.7177153825759888,2.1710472106933594,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839971,SAGE_839971_83,0,2.391718626022339,2.227165460586548,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839971,SAGE_839971_18,0,0.42750415205955505,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839971,SAGE_839971_22,0,4.465859413146973,4.797984600067139,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839971,SAGE_839971_86,0,2.6282427310943604,2.1799607276916504,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839971,SAGE_839971_2,0,2.4538767337799072,2.2910730838775635,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839971,SAGE_839971_147,0,2.941486120223999,3.2971880435943604,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839971,SAGE_839971_119,1,1.6860053539276123,1.308616042137146,,0,0,0,0,0,6,28344,8,28289,17296,1,1,0
SAGE,839971,SAGE_839971_92,0,2.26832914352417,1.8891704082489014,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839971,SAGE_839971_114,0,1.6503607034683228,1.9982308149337769,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839971,SAGE_839971_1,0,0.17616523802280426,0.23816503584384918,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839971,SAGE_839971_58,0,2.821683645248413,3.119853973388672,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839971,SAGE_839971_140,0,0.852607250213623,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839971,SAGE_839971_158,0,1.8705732822418213,1.6436892747879028,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839971,SAGE_839971_161,0,0.2970505952835083,0.45897650718688965,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839971,SAGE_839971_107,0,1.5725287199020386,1.1796220541000366,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839971,SAGE_839971_108,0,4.184255123138428,4.508349418640137,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839971,SAGE_839971_10,0,2.6856393814086914,2.38381028175354,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839971,SAGE_839971_44,0,2.2349724769592285,1.8530645370483398,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839971,SAGE_839971_48,0,2.30226469039917,1.868330717086792,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839971,SAGE_839971_17,0,2.2533152103424072,2.08101487159729,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839971,SAGE_839971_111,0,0.5702859163284302,0.15438956022262573,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840365,SAGE_840365_80,1,2.2068891525268555,2.5036041736602783,,1,0,1,0,0,6,27032,8,26977,16430,1,1,1
SAGE,840365,SAGE_840365_26,0,3.7792716026306152,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840365,SAGE_840365_24,1,2.5780038833618164,2.229619026184082,,0,0,0,0,0,6,17644,8,17589,11120,1,1,1
SAGE,840365,SAGE_840365_85,1,1.158046007156372,0.775529682636261,,0,0,0,0,0,6,18852,8,18797,11578,1,1,0
SAGE,840365,SAGE_840365_70,0,3.9185726642608643,4.192783355712891,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840365,SAGE_840365_61,0,1.9572601318359375,3.7513766288757324,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840365,SAGE_840365_84,0,4.533513069152832,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840365,SAGE_840365_54,1,4.7066545486450195,4.2622809410095215,,1,1,1,1,1,6,20419,8,20364,12436,1,1,1
SAGE,840365,SAGE_840365_27,0,0.7074820399284363,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840365,SAGE_840365_50,0,2.9264602661132812,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840365,SAGE_840365_79,0,0.33907923102378845,0.19918295741081238,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840365,SAGE_840365_94,0,3.7233872413635254,3.8080978393554688,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840365,SAGE_840365_28,1,2.685516357421875,2.408674955368042,,1,1,1,1,1,6,12485,8,12430,7722,1,1,1
SAGE,840365,SAGE_840365_46,1,2.845838785171509,,,0,1,0,1,1,6,20985,8,20930,12825,1,1,1
SAGE,840365,SAGE_840365_89,1,0.49030083417892456,,,0,0,0,0,0,6,29076,8,29021,17325,1,1,0
SAGE,840365,SAGE_840365_88,1,3.9602303504943848,3.648247480392456,,0,0,0,0,0,6,16208,8,16153,9882,1,1,0
SAGE,840365,SAGE_840365_8,1,1.7960045337677002,1.4008104801177979,,1,0,1,0,0,6,9631,8,9576,5828,1,1,1
SAGE,840365,SAGE_840365_78,1,0.42124998569488525,,,0,0,0,0,0,6,27449,8,27394,16840,1,1,0
SAGE,840365,SAGE_840365_6,0,4.885281562805176,5.2591071128845215,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840365,SAGE_840365_3,0,5.067511081695557,5.334814071655273,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840365,SAGE_840365_100,0,0.5452131628990173,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840365,SAGE_840365_101,1,0.8910443782806396,0.6129007339477539,,1,0,1,0,0,6,41317,8,41262,24528,0,1,0
SAGE,840365,SAGE_840365_87,0,3.804011344909668,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840365,SAGE_840365_32,0,5.061225891113281,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840365,SAGE_840365_96,0,4.3920063972473145,3.94508695602417,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840365,SAGE_840365_22,0,0.41262415051460266,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840365,SAGE_840365_90,0,0.42213699221611023,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840365,SAGE_840365_49,0,1.3342839479446411,1.502378225326538,,0,0,0,0,0,0,0,0,0,0,0,2,
SAGE,840365,SAGE_840365_30,0,4.929440498352051,5.389760971069336,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840365,SAGE_840365_21,0,0.5497223138809204,0.44568464159965515,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840781,SAGE_840781_43,1,2.5465760231018066,2.155993700027466,,1,1,1,1,1,6,25350,8,25295,15342,1,2,1
SAGE,840781,SAGE_840781_70,0,4.846259117126465,5.2531843185424805,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840781,SAGE_840781_56,0,0.5058682560920715,0.7461404800415039,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840781,SAGE_840781_94,0,3.6163620948791504,3.8860063552856445,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840781,SAGE_840781_107,0,2.328054666519165,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840781,SAGE_840781_58,1,5.508391857147217,5.5469136238098145,,0,1,0,0,1,6,21793,8,21738,13301,1,1,0
SAGE,840781,SAGE_840781_0,0,4.100428581237793,4.434408187866211,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840781,SAGE_840781_28,0,4.7449469566345215,5.130190372467041,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840781,SAGE_840781_93,0,0.11299876868724823,0.37496986985206604,,0,0,0,0,0,0,0,0,0,0,0,2,
SAGE,840781,SAGE_840781_68,1,0.850640058517456,0.37209194898605347,,0,0,0,0,0,6,14775,8,14720,8799,1,1,1
SAGE,840781,SAGE_840781_86,0,1.043733835220337,0.7067130208015442,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840781,SAGE_840781_27,0,0.9496222138404846,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840781,SAGE_840781_53,0,5.360084533691406,5.778139114379883,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840781,SAGE_840781_47,0,0.769299328327179,0.9186604022979736,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840781,SAGE_840781_73,0,2.003793239593506,1.704822063446045,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840781,SAGE_840781_96,0,2.4349119663238525,2.711254358291626,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840781,SAGE_840781_12,0,4.617312431335449,4.92420768737793,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840781,SAGE_840781_74,0,0.7150058746337891,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840781,SAGE_840781_92,0,1.508446216583252,1.7745397090911865,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840781,SAGE_840781_61,0,1.4225016832351685,1.639082431793213,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840781,SAGE_840781_98,0,2.9481163024902344,2.61411452293396,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840781,SAGE_840781_20,0,2.989595890045166,3.4752678871154785,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840781,SAGE_840781_88,0,0.32714033126831055,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840781,SAGE_840781_38,0,4.915646553039551,5.361776351928711,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840781,SAGE_840781_41,1,4.008963108062744,,,1,1,1,1,1,6,17874,8,17819,10979,1,1,1
SAGE,840781,SAGE_840781_3,1,1.8582639694213867,,,0,0,0,0,0,6,22188,8,22133,13342,1,1,0
SAGE,840781,SAGE_840781_71,0,1.7583198547363281,1.3208775520324707,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840781,SAGE_840781_67,0,3.4387803077697754,3.805619239807129,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840781,SAGE_840781_77,0,0.709247887134552,0.8813184499740601,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840781,SAGE_840781_85,0,0.443217009305954,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840361,SAGE_840361_96,0,1.5915014743804932,1.240518569946289,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840361,SAGE_840361_7,0,1.5820890665054321,1.2774728536605835,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840361,SAGE_840361_81,0,3.9964070320129395,4.180610179901123,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840361,SAGE_840361_85,1,1.005991816520691,,,1,1,1,1,1,6,14747,8,14692,9162,1,1,0
SAGE,840361,SAGE_840361_59,0,1.8739426136016846,1.4547693729400635,,0,0,0,0,0,0,0,0,0,0,0,2,
SAGE,840361,SAGE_840361_53,1,1.7999885082244873,2.16650390625,,0,0,0,0,0,6,31657,8,31602,19140,1,1,0
SAGE,840361,SAGE_840361_88,0,3.989014148712158,4.2610602378845215,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840361,SAGE_840361_12,0,1.7096538543701172,1.914440393447876,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840361,SAGE_840361_98,1,2.10384464263916,1.917372226715088,,1,1,1,1,1,6,28331,8,28276,17238,1,1,1
SAGE,840361,SAGE_840361_48,1,3.3684957027435303,3.0119378566741943,,0,1,0,1,1,6,28331,8,28276,17238,1,1,1
SAGE,840361,SAGE_840361_55,0,3.7904772758483887,4.082326412200928,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840361,SAGE_840361_11,1,1.4425837993621826,1.0174624919891357,,0,1,1,1,1,6,26832,8,26777,16037,1,1,1
SAGE,840361,SAGE_840361_37,0,1.1108158826828003,1.1433864831924438,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840361,SAGE_840361_34,1,0.8142015337944031,0.3716016411781311,,0,0,0,0,0,6,17592,8,17537,10715,1,2,1
SAGE,840361,SAGE_840361_65,0,6.492578983306885,6.91953706741333,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840361,SAGE_840361_72,0,1.6443486213684082,1.6419458389282227,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840361,SAGE_840361_36,0,3.1180925369262695,2.8783679008483887,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840361,SAGE_840361_54,0,5.946800708770752,6.292448997497559,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840361,SAGE_840361_74,1,3.3155155181884766,2.8325705528259277,,1,1,1,1,1,6,16092,8,16037,9999,1,1,0
SAGE,840361,SAGE_840361_4,0,2.4640073776245117,2.719486713409424,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840361,SAGE_840361_64,1,1.4029457569122314,0.9820508360862732,,0,0,0,0,0,6,17592,8,17537,10715,1,1,1
SAGE,840361,SAGE_840361_45,0,2.983795166015625,3.297208309173584,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840361,SAGE_840361_22,1,5.096733570098877,5.526001930236816,,0,0,0,0,0,6,26129,8,26074,15920,1,1,0
SAGE,840361,SAGE_840361_68,1,4.59074592590332,4.148426055908203,,1,1,1,1,1,6,16524,8,16469,9835,1,1,1
SAGE,840361,SAGE_840361_62,0,1.9770939350128174,1.4834084510803223,,0,0,0,0,0,0,0,0,0,0,0,2,
SAGE,840361,SAGE_840361_32,0,0.722678005695343,0.7575088739395142,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840361,SAGE_840361_84,0,0.6297852396965027,0.8516947031021118,,0,0,0,0,0,0,0,0,0,0,0,2,
SAGE,840361,SAGE_840361_28,0,3.0980865955352783,3.375288724899292,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840361,SAGE_840361_9,0,6.394774436950684,6.659242630004883,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840361,SAGE_840361_3,1,2.3580806255340576,2.0618062019348145,,1,1,1,1,1,6,27679,8,27624,16781,1,1,1
SAGE,841809,SAGE_841809_13,0,0.9113165140151978,0.932327151298523,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841809,SAGE_841809_63,0,5.178035736083984,4.867432117462158,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841809,SAGE_841809_16,0,3.5006589889526367,3.068089246749878,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841809,SAGE_841809_80,0,0.6740783452987671,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841809,SAGE_841809_29,0,2.45743727684021,2.87100887298584,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841809,SAGE_841809_52,0,3.5189218521118164,3.176835775375366,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841809,SAGE_841809_41,0,0.6919654011726379,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841809,SAGE_841809_31,0,3.303400754928589,3.0509371757507324,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841809,SAGE_841809_68,1,1.6328808069229126,1.362001895904541,,1,1,1,1,1,6,18485,8,18430,10985,1,1,1
SAGE,841809,SAGE_841809_24,0,1.4808824062347412,1.3749192953109741,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841809,SAGE_841809_74,1,3.2781453132629395,3.0509371757507324,,1,1,1,1,1,6,23319,8,23264,14473,1,1,0
SAGE,841809,SAGE_841809_17,0,0.8265200853347778,0.9525683522224426,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841809,SAGE_841809_55,0,2.91616153717041,2.5758585929870605,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841809,SAGE_841809_92,0,1.994460105895996,1.6295444965362549,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841809,SAGE_841809_102,0,1.4272528886795044,1.01526939868927,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841809,SAGE_841809_5,0,0.724981963634491,0.3909434974193573,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841809,SAGE_841809_58,0,0.35776621103286743,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841809,SAGE_841809_69,0,3.769397258758545,4.241209983825684,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841809,SAGE_841809_7,0,1.6911606788635254,1.6114164590835571,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841809,SAGE_841809_87,1,0.22717422246932983,0.23076768219470978,,0,0,0,0,0,6,23701,8,23646,14589,1,1,0
SAGE,841809,SAGE_841809_19,0,3.5777461528778076,3.1672415733337402,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841809,SAGE_841809_103,0,2.903751850128174,3.3387951850891113,,0,0,0,0,0,0,0,0,0,0,0,2,
SAGE,841809,SAGE_841809_101,0,1.2330243587493896,0.8543841242790222,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841809,SAGE_841809_22,0,2.6563782691955566,2.4184224605560303,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841809,SAGE_841809_62,0,2.6104021072387695,2.2530007362365723,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841809,SAGE_841809_15,0,1.933031439781189,2.8595170974731445,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841809,SAGE_841809_10,0,2.2951180934906006,2.3455088138580322,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841809,SAGE_841809_73,0,5.7576446533203125,6.131819725036621,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841809,SAGE_841809_86,0,9.237987518310547,9.711565017700195,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841809,SAGE_841809_98,0,1.0992324352264404,0.8350449204444885,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840387,SAGE_840387_18,0,3.012186050415039,3.0463104248046875,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840387,SAGE_840387_21,1,1.1973768472671509,1.2732439041137695,,0,0,0,0,1,6,31118,8,31063,19111,1,1,0
SAGE,840387,SAGE_840387_59,1,2.203554153442383,1.9109463691711426,,1,1,1,1,1,6,16679,8,16624,9947,1,1,1
SAGE,840387,SAGE_840387_49,0,8.121116638183594,8.50750732421875,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840387,SAGE_840387_57,1,1.13102126121521,1.1361826658248901,,0,0,0,0,0,6,23111,8,23056,14298,1,1,0
SAGE,840387,SAGE_840387_109,0,4.806575298309326,4.367839813232422,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840387,SAGE_840387_17,0,5.1472673416137695,5.402243614196777,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840387,SAGE_840387_106,0,2.4712352752685547,2.262824058532715,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840387,SAGE_840387_95,0,7.855192184448242,8.170158386230469,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840387,SAGE_840387_3,0,2.0390427112579346,1.7751318216323853,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840387,SAGE_840387_101,0,2.6865344047546387,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840387,SAGE_840387_64,0,1.4160785675048828,1.1777962446212769,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840387,SAGE_840387_10,0,13.821246147155762,14.299081802368164,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840387,SAGE_840387_6,0,3.9396395683288574,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840387,SAGE_840387_2,0,0.5543747544288635,0.37783440947532654,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840387,SAGE_840387_91,0,3.208956003189087,2.8165225982666016,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840387,SAGE_840387_15,0,2.093027114868164,2.375779628753662,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840387,SAGE_840387_60,0,3.719890832901001,3.3319482803344727,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840387,SAGE_840387_36,0,3.0887210369110107,3.4985647201538086,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840387,SAGE_840387_92,0,3.7258763313293457,4.116486549377441,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840387,SAGE_840387_24,0,3.146792411804199,,,0,0,0,0,0,0,0,0,0,0,0,2,
SAGE,840387,SAGE_840387_55,0,3.4256601333618164,3.7875728607177734,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840387,SAGE_840387_26,1,2.346231460571289,1.9322446584701538,,1,1,0,1,1,6,32033,8,31978,19956,1,1,0
SAGE,840387,SAGE_840387_68,0,0.382047563791275,0.04486003890633583,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840387,SAGE_840387_51,0,5.7007880210876465,5.293761253356934,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840387,SAGE_840387_63,1,1.6065614223480225,1.1668870449066162,,1,1,1,1,1,6,32185,8,32130,20309,1,1,1
SAGE,840387,SAGE_840387_0,1,9.388470649719238,9.82261848449707,,0,0,0,0,0,6,28049,8,27994,17248,1,1,1
SAGE,840387,SAGE_840387_28,1,4.8812456130981445,5.140345573425293,,0,1,1,1,1,6,36156,8,36101,21914,0,1,1
SAGE,840387,SAGE_840387_83,0,2.9809441566467285,3.0017385482788086,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840387,SAGE_840387_41,0,2.3865017890930176,2.1649012565612793,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839946,SAGE_839946_28,1,5.356304168701172,,,0,0,0,0,0,6,27537,8,27482,16017,1,1,0
SAGE,839946,SAGE_839946_76,0,5.066637992858887,5.359694480895996,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839946,SAGE_839946_161,1,4.178977012634277,4.275216579437256,,0,0,0,1,1,6,38797,8,38742,22454,0,1,0
SAGE,839946,SAGE_839946_116,0,1.5584532022476196,1.141340970993042,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839946,SAGE_839946_1,0,2.847437858581543,2.550907850265503,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839946,SAGE_839946_15,1,6.44303035736084,6.616180896759033,,1,1,1,1,1,6,25073,8,25018,14583,1,1,1
SAGE,839946,SAGE_839946_136,1,2.722440004348755,2.9889004230499268,,0,0,0,1,0,6,32587,8,32532,19036,1,1,1
SAGE,839946,SAGE_839946_50,0,3.1057050228118896,3.311659812927246,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839946,SAGE_839946_143,0,1.0195714235305786,1.336172103881836,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839946,SAGE_839946_105,0,3.105285882949829,3.3568520545959473,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839946,SAGE_839946_86,0,1.1155141592025757,1.4534283876419067,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839946,SAGE_839946_60,0,0.4286567270755768,0.7401701807975769,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839946,SAGE_839946_150,0,2.8350634574890137,3.2258379459381104,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839946,SAGE_839946_77,1,2.086615800857544,1.6556094884872437,,0,0,0,0,0,6,21802,8,21747,12965,1,1,1
SAGE,839946,SAGE_839946_13,0,0.4472593069076538,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839946,SAGE_839946_27,0,1.1081769466400146,0.9470447897911072,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839946,SAGE_839946_142,0,5.424536228179932,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839946,SAGE_839946_11,0,0.9777413606643677,0.6115086674690247,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839946,SAGE_839946_78,0,1.0071585178375244,1.399238109588623,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839946,SAGE_839946_42,0,1.6492233276367188,2.0953187942504883,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839946,SAGE_839946_22,0,1.7044306993484497,1.9135007858276367,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839946,SAGE_839946_7,0,2.1176605224609375,2.3439180850982666,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839946,SAGE_839946_108,0,0.9945753812789917,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839946,SAGE_839946_140,0,6.883070945739746,6.94765043258667,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839946,SAGE_839946_23,1,1.3928390741348267,1.1629705429077148,,0,0,0,0,0,6,31640,8,31585,18440,1,1,1
SAGE,839946,SAGE_839946_10,0,2.1364552974700928,2.227952241897583,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839946,SAGE_839946_122,0,2.1519320011138916,2.3904874324798584,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839946,SAGE_839946_124,0,4.938418388366699,5.27615213394165,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839946,SAGE_839946_30,0,0.3270668387413025,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839946,SAGE_839946_47,0,4.169930934906006,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841761,SAGE_841761_14,1,3.847027540206909,3.3671040534973145,,1,1,1,1,1,6,14643,8,14588,8531,1,1,1
SAGE,841761,SAGE_841761_84,1,10.994728088378906,11.44482135772705,,1,0,1,0,0,6,19019,8,18964,11772,1,1,1
SAGE,841761,SAGE_841761_9,1,2.502854585647583,2.4753243923187256,,0,0,0,0,0,6,17686,8,17631,10240,1,1,1
SAGE,841761,SAGE_841761_11,0,1.6079436540603638,1.2661157846450806,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841761,SAGE_841761_26,1,0.9405504465103149,1.251362681388855,,0,1,1,1,1,6,19168,8,19113,12059,1,1,0
SAGE,841761,SAGE_841761_82,0,3.663947582244873,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841761,SAGE_841761_19,1,1.5417485237121582,1.4447193145751953,,0,0,0,0,0,6,16184,8,16129,9556,1,1,1
SAGE,841761,SAGE_841761_10,1,3.1777665615081787,,,0,1,1,1,1,6,25670,8,25615,16054,1,1,1
SAGE,841761,SAGE_841761_102,0,3.0877702236175537,3.558333396911621,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841761,SAGE_841761_109,0,7.0278096199035645,6.691216468811035,,0,0,0,0,0,0,0,0,0,0,0,2,
SAGE,841761,SAGE_841761_44,1,4.6953349113464355,,,1,1,1,1,1,6,12535,8,12480,7404,1,1,0
SAGE,841761,SAGE_841761_91,1,1.447547435760498,,,0,1,0,1,1,6,19105,8,19050,11440,1,2,1
SAGE,841761,SAGE_841761_38,0,0.42407724261283875,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841761,SAGE_841761_108,0,0.9193037152290344,0.7603327631950378,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841761,SAGE_841761_20,0,0.8850551843643188,0.9542017579078674,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841761,SAGE_841761_77,0,1.9852045774459839,1.7314547300338745,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841761,SAGE_841761_63,0,2.135469913482666,2.3594882488250732,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841761,SAGE_841761_25,0,3.521078586578369,3.986781358718872,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841761,SAGE_841761_70,0,0.3991522789001465,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841761,SAGE_841761_55,1,2.3449795246124268,,,1,1,0,1,1,6,24465,8,24410,14919,1,1,1
SAGE,841761,SAGE_841761_66,0,0.3022112250328064,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841761,SAGE_841761_93,0,0.7655622959136963,0.9240902066230774,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841761,SAGE_841761_62,1,1.665815830230713,,,0,0,0,0,0,6,27946,8,27891,16325,1,1,1
SAGE,841761,SAGE_841761_48,0,1.63705313205719,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841761,SAGE_841761_68,1,7.294852256774902,,,1,1,1,1,1,6,12535,8,12480,7404,1,1,1
SAGE,841761,SAGE_841761_72,0,1.0246093273162842,0.6075499653816223,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841761,SAGE_841761_21,1,2.0189480781555176,2.4896316528320312,,1,1,1,1,1,6,35861,8,35806,21333,0,1,1
SAGE,841761,SAGE_841761_35,0,1.0959985256195068,0.8068883419036865,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841761,SAGE_841761_22,0,1.2212412357330322,0.8214315176010132,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841761,SAGE_841761_37,0,0.9270521402359009,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839938,SAGE_839938_17,0,1.355399489402771,1.7187124490737915,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839938,SAGE_839938_26,0,3.2831711769104004,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839938,SAGE_839938_63,0,3.3734383583068848,3.6684107780456543,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839938,SAGE_839938_11,0,1.309552788734436,0.8953751921653748,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839938,SAGE_839938_111,0,4.789896488189697,5.058670997619629,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839938,SAGE_839938_49,0,2.572082281112671,2.829678773880005,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839938,SAGE_839938_129,0,3.9891319274902344,4.225698471069336,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839938,SAGE_839938_110,0,1.050098180770874,0.5896280407905579,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839938,SAGE_839938_41,0,3.2798681259155273,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839938,SAGE_839938_84,1,1.9909061193466187,1.5935328006744385,,0,1,0,1,1,6,27158,8,27103,16349,1,1,0
SAGE,839938,SAGE_839938_79,0,3.562669277191162,3.9493465423583984,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839938,SAGE_839938_1,1,2.6991043090820312,2.3305604457855225,,0,1,0,0,0,6,28232,8,28177,16873,1,1,1
SAGE,839938,SAGE_839938_28,0,4.02690315246582,3.7751669883728027,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839938,SAGE_839938_25,0,4.170709133148193,4.571998596191406,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839938,SAGE_839938_115,0,0.3110131323337555,0.14743342995643616,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839938,SAGE_839938_24,0,3.7458066940307617,4.012950897216797,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839938,SAGE_839938_51,0,4.326852321624756,4.603462219238281,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839938,SAGE_839938_44,1,0.9155495166778564,1.2720692157745361,,1,1,1,1,1,6,17842,8,17787,11086,1,1,0
SAGE,839938,SAGE_839938_126,0,1.8106858730316162,1.4121750593185425,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839938,SAGE_839938_29,0,1.3476349115371704,0.9198818206787109,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839938,SAGE_839938_55,0,0.9791644811630249,0.5176125168800354,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839938,SAGE_839938_97,0,1.1931687593460083,0.7038663029670715,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839938,SAGE_839938_120,0,5.674117565155029,6.008517742156982,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839938,SAGE_839938_146,0,1.972740888595581,1.8538572788238525,,0,0,0,0,0,0,0,0,0,0,0,2,
SAGE,839938,SAGE_839938_46,0,2.904642343521118,3.136641502380371,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839938,SAGE_839938_90,1,4.600020408630371,4.633130073547363,,0,1,0,1,1,6,29632,8,29577,17985,1,1,1
SAGE,839938,SAGE_839938_89,0,2.1099138259887695,1.8510425090789795,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839938,SAGE_839938_92,0,5.115976333618164,5.382046699523926,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839938,SAGE_839938_42,0,5.6566853523254395,5.211957931518555,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839938,SAGE_839938_73,0,4.056252956390381,4.3976850509643555,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841769,SAGE_841769_71,1,1.4681700468063354,,,1,1,1,1,1,6,37436,8,37381,21801,0,1,0
SAGE,841769,SAGE_841769_91,0,4.910189628601074,5.202962875366211,,0,0,0,0,0,0,0,0,0,0,0,2,
SAGE,841769,SAGE_841769_92,0,4.389801979064941,4.678250789642334,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841769,SAGE_841769_60,1,3.7269370555877686,3.3114964962005615,,1,1,1,1,1,6,27700,8,27645,16468,1,1,1
SAGE,841769,SAGE_841769_32,0,2.34561824798584,2.6603944301605225,,0,0,0,0,0,0,0,0,0,0,0,2,
SAGE,841769,SAGE_841769_72,0,3.412776470184326,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841769,SAGE_841769_29,0,0.3901972770690918,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841769,SAGE_841769_3,1,1.8993414640426636,,,0,1,0,1,1,6,36090,8,36035,21269,0,1,1
SAGE,841769,SAGE_841769_5,0,2.2166576385498047,2.117279529571533,,0,0,0,0,0,0,0,0,0,0,0,2,
SAGE,841769,SAGE_841769_63,1,0.2788514196872711,,,0,0,0,0,0,6,17445,8,17390,10440,1,1,0
SAGE,841769,SAGE_841769_35,0,1.3527151346206665,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841769,SAGE_841769_11,0,0.37841957807540894,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841769,SAGE_841769_49,1,2.5693013668060303,,,0,1,0,1,1,6,20646,8,20591,12546,1,1,1
SAGE,841769,SAGE_841769_39,0,4.199001312255859,4.694909572601318,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841769,SAGE_841769_95,0,3.208737373352051,3.6061530113220215,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841769,SAGE_841769_61,0,4.047763824462891,3.6254076957702637,,0,0,0,0,0,0,0,0,0,0,0,2,
SAGE,841769,SAGE_841769_99,1,1.8753695487976074,,,1,1,0,1,1,6,32182,8,32127,19296,1,1,0
SAGE,841769,SAGE_841769_14,0,0.2678298056125641,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841769,SAGE_841769_8,1,3.249619960784912,,,1,1,1,1,1,6,18734,8,18679,11275,1,1,0
SAGE,841769,SAGE_841769_53,1,0.5836355090141296,,,0,0,0,0,0,6,27748,8,27693,16098,1,1,1
SAGE,841769,SAGE_841769_55,0,1.4560610055923462,1.7062044143676758,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841769,SAGE_841769_83,0,1.9062572717666626,2.326817274093628,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841769,SAGE_841769_41,0,0.17454393208026886,0.6658565998077393,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841769,SAGE_841769_59,1,2.8333098888397217,,,0,1,0,1,1,6,24516,8,24461,14660,1,2,0
SAGE,841769,SAGE_841769_103,1,4.894255638122559,5.227748870849609,,0,0,0,0,0,6,29033,8,28978,17083,1,1,1
SAGE,841769,SAGE_841769_17,0,4.529582500457764,4.873291969299316,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841769,SAGE_841769_50,0,2.0451760292053223,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841769,SAGE_841769_4,1,0.7611434459686279,,,1,1,1,0,0,6,17917,8,17862,10609,1,1,1
SAGE,841769,SAGE_841769_31,1,2.980154037475586,,,1,0,1,1,1,6,33161,8,33106,19742,1,2,0
SAGE,841769,SAGE_841769_85,0,1.906545639038086,2.324340343475342,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839882,SAGE_839882_73,0,1.7184081077575684,1.4152048826217651,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839882,SAGE_839882_106,0,2.3072621822357178,1.9240508079528809,,0,0,0,0,0,0,0,0,0,0,0,2,
SAGE,839882,SAGE_839882_27,0,7.414886474609375,8.02011775970459,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839882,SAGE_839882_19,0,2.7197346687316895,2.9871575832366943,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839882,SAGE_839882_62,0,0.8265459537506104,0.9193832278251648,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839882,SAGE_839882_58,0,3.0724716186523438,3.24900484085083,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839882,SAGE_839882_136,0,2.9590487480163574,3.1381447315216064,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839882,SAGE_839882_18,0,6.700727462768555,7.0425262451171875,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839882,SAGE_839882_26,0,10.079900741577148,10.519502639770508,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839882,SAGE_839882_8,0,3.019291877746582,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839882,SAGE_839882_140,0,3.1028902530670166,3.4193804264068604,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839882,SAGE_839882_96,0,3.822202444076538,4.067915916442871,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839882,SAGE_839882_105,0,1.8347872495651245,1.5492666959762573,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839882,SAGE_839882_95,0,1.6459664106369019,1.6282978057861328,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839882,SAGE_839882_114,0,2.379305839538574,2.77842378616333,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839882,SAGE_839882_135,1,2.0114004611968994,1.60834538936615,,1,1,1,1,0,6,36197,8,36142,21706,0,1,1
SAGE,839882,SAGE_839882_39,0,2.889610767364502,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839882,SAGE_839882_40,0,2.2848258018493652,1.8961677551269531,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839882,SAGE_839882_28,0,4.699789047241211,4.445390224456787,,0,0,0,0,0,0,0,0,0,0,0,2,
SAGE,839882,SAGE_839882_37,0,2.196774959564209,1.8246269226074219,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839882,SAGE_839882_92,0,3.7031338214874268,3.9517784118652344,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839882,SAGE_839882_133,0,0.6743077635765076,0.28393396735191345,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839882,SAGE_839882_115,0,1.7315250635147095,1.2712395191192627,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839882,SAGE_839882_101,0,1.1942310333251953,0.9893015623092651,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839882,SAGE_839882_134,0,2.4053497314453125,2.7170569896698,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839882,SAGE_839882_82,0,5.405400276184082,5.202991485595703,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839882,SAGE_839882_7,0,4.8574538230896,4.81099796295166,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839882,SAGE_839882_5,0,4.506649494171143,4.793391227722168,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839882,SAGE_839882_66,0,0.04405966401100159,0.23173373937606812,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839882,SAGE_839882_88,0,3.6179111003875732,4.069856643676758,,0,0,0,0,0,0,0,0,0,0,0,2,
SAGE,840860,SAGE_840860_44,1,1.5568227767944336,,,1,1,1,1,1,6,31455,8,31400,18482,1,1,1
SAGE,840860,SAGE_840860_36,0,1.2755861282348633,1.5364841222763062,,0,0,0,0,0,0,0,0,0,0,0,2,
SAGE,840860,SAGE_840860_74,0,2.8317980766296387,2.7103376388549805,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840860,SAGE_840860_90,0,3.349118947982788,3.687049388885498,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840860,SAGE_840860_47,0,4.63521146774292,4.215762615203857,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840860,SAGE_840860_93,0,0.37918248772621155,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840860,SAGE_840860_70,1,2.500171422958374,2.261521339416504,,0,0,0,0,0,6,19583,8,19528,11529,1,1,1
SAGE,840860,SAGE_840860_73,0,3.8066861629486084,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840860,SAGE_840860_77,0,2.6076066493988037,3.0881497859954834,,0,0,0,0,0,0,0,0,0,0,0,2,
SAGE,840860,SAGE_840860_89,0,7.57457160949707,7.8841657638549805,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840860,SAGE_840860_98,0,3.9332990646362305,4.347448348999023,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840860,SAGE_840860_53,1,2.915844678878784,3.060253620147705,,0,1,0,1,1,6,16235,8,16180,10056,1,1,1
SAGE,840860,SAGE_840860_0,0,3.131293296813965,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840860,SAGE_840860_28,0,4.448761940002441,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840860,SAGE_840860_76,0,4.6318159103393555,4.278051853179932,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840860,SAGE_840860_21,1,0.5730335712432861,0.19919195771217346,,0,0,0,0,1,6,27267,8,27212,16716,1,1,1
SAGE,840860,SAGE_840860_9,1,1.3013784885406494,,,0,0,0,0,0,6,21808,8,21753,13456,1,1,0
SAGE,840860,SAGE_840860_86,1,1.5016578435897827,1.2585537433624268,,0,0,0,0,0,6,23922,8,23867,14665,1,1,0
SAGE,840860,SAGE_840860_27,1,1.2044432163238525,,,0,1,1,0,0,6,25049,8,24994,15094,1,1,1
SAGE,840860,SAGE_840860_66,0,3.690474033355713,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840860,SAGE_840860_67,0,1.1915403604507446,0.930853009223938,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840860,SAGE_840860_38,0,6.877964019775391,7.176751613616943,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840860,SAGE_840860_24,1,7.313647747039795,,,0,0,0,1,0,6,21032,8,20977,12096,1,1,0
SAGE,840860,SAGE_840860_97,1,2.1062402725219727,1.7133694887161255,,0,0,0,0,0,6,25822,8,25767,15248,1,1,0
SAGE,840860,SAGE_840860_20,1,2.731602668762207,,,1,1,1,1,1,6,23008,8,22953,13468,1,1,1
SAGE,840860,SAGE_840860_8,0,3.7368688583374023,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840860,SAGE_840860_99,0,1.1252846717834473,0.6860200762748718,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840860,SAGE_840860_91,0,0.2635912001132965,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840860,SAGE_840860_46,0,1.6858646869659424,1.2950503826141357,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840860,SAGE_840860_79,0,3.3580644130706787,3.020108461380005,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840177,SAGE_840177_1,0,6.6235857009887695,6.532739162445068,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840177,SAGE_840177_7,0,5.518637657165527,5.259153366088867,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840177,SAGE_840177_15,0,4.000862121582031,3.656853199005127,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840177,SAGE_840177_0,0,4.092443466186523,3.854055881500244,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840177,SAGE_840177_5,0,6.106891632080078,5.726935863494873,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840177,SAGE_840177_13,0,3.1903228759765625,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840177,SAGE_840177_14,0,2.922642469406128,3.086327075958252,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840177,SAGE_840177_12,0,5.490487098693848,5.3437347412109375,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840177,SAGE_840177_8,0,3.773993730545044,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840177,SAGE_840177_10,0,4.2080583572387695,3.831266403198242,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840177,SAGE_840177_3,0,6.316235542297363,5.938126564025879,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840177,SAGE_840177_16,0,4.568325519561768,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840177,SAGE_840177_6,0,3.9359190464019775,3.547262668609619,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840177,SAGE_840177_4,1,4.778361797332764,4.315680027008057,,1,1,1,1,1,6,33982,8,33927,20581,1,1,0
SAGE,840177,SAGE_840177_9,0,4.0785298347473145,3.845839023590088,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840177,SAGE_840177_19,0,5.328268051147461,5.044661998748779,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840177,SAGE_840177_17,1,1.8743295669555664,1.448449730873108,,1,0,1,0,0,6,48617,8,48562,29142,0,2,0
SAGE,840177,SAGE_840177_11,0,5.438175201416016,5.747729301452637,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840177,SAGE_840177_18,0,1.308019995689392,0.9258923530578613,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840177,SAGE_840177_20,0,1.7926563024520874,1.3826210498809814,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840177,SAGE_840177_2,0,3.1621451377868652,2.948667287826538,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840240,SAGE_840240_61,0,2.2496697902679443,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840240,SAGE_840240_60,0,3.442948818206787,3.0429155826568604,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840240,SAGE_840240_71,0,3.7218735218048096,3.607996940612793,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840240,SAGE_840240_90,0,1.9723501205444336,2.2309653759002686,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840240,SAGE_840240_50,1,1.8392027616500854,,,1,1,1,1,1,6,19074,8,19019,11277,1,1,1
SAGE,840240,SAGE_840240_3,0,3.3008458614349365,3.303323268890381,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840240,SAGE_840240_95,0,3.3763608932495117,3.421311616897583,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840240,SAGE_840240_68,0,5.992996692657471,6.387824058532715,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840240,SAGE_840240_13,1,2.2329094409942627,2.6848690509796143,,0,1,0,1,1,6,21592,8,21537,12732,1,1,0
SAGE,840240,SAGE_840240_99,0,1.2037713527679443,1.1165199279785156,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840240,SAGE_840240_85,0,0.4375838339328766,0.8917765021324158,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840240,SAGE_840240_4,0,2.157144546508789,2.359876871109009,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840240,SAGE_840240_8,0,2.7730891704559326,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840240,SAGE_840240_92,0,2.0501434803009033,2.217087507247925,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840240,SAGE_840240_14,0,0.7923963665962219,1.1426255702972412,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840240,SAGE_840240_93,0,3.1209046840667725,2.6731863021850586,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840240,SAGE_840240_15,0,2.7472643852233887,2.86938738822937,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840240,SAGE_840240_48,0,11.419315338134766,11.698381423950195,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840240,SAGE_840240_83,0,2.6589505672454834,2.2150540351867676,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840240,SAGE_840240_18,0,1.1872371435165405,1.1094917058944702,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840240,SAGE_840240_78,0,1.222474455833435,1.1494166851043701,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840240,SAGE_840240_86,0,0.3667025566101074,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840240,SAGE_840240_57,0,9.888778686523438,10.16609001159668,,0,0,0,0,0,0,0,0,0,0,0,2,
SAGE,840240,SAGE_840240_0,1,1.2649109363555908,1.0307762622833252,,1,1,1,1,1,6,19283,8,19228,12280,1,1,0
SAGE,840240,SAGE_840240_28,0,1.8327274322509766,1.6088569164276123,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840240,SAGE_840240_77,0,2.130638360977173,2.457984685897827,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840240,SAGE_840240_72,0,2.9885447025299072,3.09476637840271,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840240,SAGE_840240_22,0,4.603816509246826,4.385369300842285,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840240,SAGE_840240_9,0,1.0027766227722168,1.189926028251648,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840240,SAGE_840240_32,0,2.679145097732544,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840148,SAGE_840148_70,0,10.48426342010498,10.419939994812012,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840148,SAGE_840148_59,0,5.660303115844727,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840148,SAGE_840148_23,0,15.866256713867188,15.702101707458496,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840148,SAGE_840148_0,0,3.501256227493286,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840148,SAGE_840148_26,0,14.769189834594727,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840148,SAGE_840148_39,0,8.207796096801758,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840148,SAGE_840148_37,0,0.38461312651634216,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840148,SAGE_840148_100,0,16.22901725769043,15.931480407714844,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840148,SAGE_840148_47,0,0.45941659808158875,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840148,SAGE_840148_85,0,0.5,0.25408828258514404,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840148,SAGE_840148_31,0,0.11915713548660278,0.4510733187198639,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840148,SAGE_840148_28,0,1.8926454782485962,2.1432313919067383,,0,0,0,0,0,0,0,0,0,0,0,2,
SAGE,840148,SAGE_840148_25,0,17.1536922454834,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840148,SAGE_840148_10,0,15.012983322143555,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840148,SAGE_840148_30,0,0.19251298904418945,0.3688470423221588,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840148,SAGE_840148_12,0,14.973600387573242,15.139226913452148,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840148,SAGE_840148_17,0,2.5619921684265137,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840148,SAGE_840148_86,0,8.54177474975586,8.45633316040039,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840148,SAGE_840148_50,0,1.813826322555542,1.393471121788025,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840148,SAGE_840148_32,1,3.849252700805664,,,0,1,0,1,0,6,35620,8,35565,20877,0,1,1
SAGE,840148,SAGE_840148_20,0,0.13285888731479645,0.5039240717887878,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840148,SAGE_840148_48,0,8.957950592041016,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840148,SAGE_840148_18,0,16.23821258544922,15.907304763793945,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840148,SAGE_840148_90,0,1.3736051321029663,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840148,SAGE_840148_63,1,2.7482481002807617,2.369180679321289,,0,0,0,0,0,6,29666,8,29611,17672,1,2,0
SAGE,840148,SAGE_840148_5,0,7.695866584777832,7.892345428466797,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840148,SAGE_840148_2,0,16.91486167907715,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840148,SAGE_840148_8,0,7.946925163269043,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840148,SAGE_840148_69,0,6.6698222160339355,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840148,SAGE_840148_6,0,21.056241989135742,20.74916648864746,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840237,SAGE_840237_40,0,0.6737003922462463,1.0201901197433472,,0,0,0,0,0,0,0,0,0,0,0,2,
SAGE,840237,SAGE_840237_8,0,0.314643532037735,0.25186413526535034,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840237,SAGE_840237_71,0,8.590261459350586,8.289920806884766,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840237,SAGE_840237_23,1,1.4923237562179565,,,0,1,0,1,1,6,22506,8,22451,13498,1,1,1
SAGE,840237,SAGE_840237_33,1,0.34178438782691956,,,1,0,1,0,0,6,19385,8,19330,11688,1,1,1
SAGE,840237,SAGE_840237_17,0,1.0979397296905518,1.5023796558380127,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840237,SAGE_840237_94,1,1.7077327966690063,,,1,1,1,1,1,6,19929,8,19874,12081,1,1,1
SAGE,840237,SAGE_840237_7,0,7.096136569976807,7.514330863952637,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840237,SAGE_840237_51,1,0.6627449989318848,,,0,1,0,1,1,6,17048,8,16993,10029,1,1,1
SAGE,840237,SAGE_840237_93,1,2.0198564529418945,2.402132034301758,,0,0,1,0,0,6,28918,8,28863,17570,1,1,1
SAGE,840237,SAGE_840237_70,1,1.2773191928863525,1.5675022602081299,,1,1,1,1,1,6,30438,8,30383,18289,1,1,0
SAGE,840237,SAGE_840237_97,0,4.81596040725708,5.226893901824951,,0,0,0,0,0,0,0,0,0,0,0,2,
SAGE,840237,SAGE_840237_54,0,7.4497222900390625,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840237,SAGE_840237_102,1,1.2516719102859497,,,0,0,0,0,0,6,14306,8,14251,8659,1,1,1
SAGE,840237,SAGE_840237_69,0,1.403955340385437,1.6006981134414673,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840237,SAGE_840237_50,0,5.132948875427246,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840237,SAGE_840237_60,0,1.3341033458709717,0.8618251085281372,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840237,SAGE_840237_9,1,3.2078397274017334,2.844123125076294,,1,1,1,1,1,6,19171,8,19116,11319,1,1,1
SAGE,840237,SAGE_840237_20,0,0.4407435357570648,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840237,SAGE_840237_98,0,9.026994705200195,9.28266716003418,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840237,SAGE_840237_55,0,4.279450416564941,,,0,0,0,0,0,0,0,0,0,0,0,2,
SAGE,840237,SAGE_840237_90,0,0.3381531238555908,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840237,SAGE_840237_0,0,0.7294566631317139,1.0746175050735474,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840237,SAGE_840237_16,0,1.7709397077560425,1.9942349195480347,,0,0,0,0,0,0,0,0,0,0,0,2,
SAGE,840237,SAGE_840237_13,0,0.5534430146217346,0.3385676145553589,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840237,SAGE_840237_100,0,1.8635337352752686,1.6287647485733032,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840237,SAGE_840237_76,0,1.6210353374481201,1.9094065427780151,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840237,SAGE_840237_21,0,2.125636100769043,2.213726758956909,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840237,SAGE_840237_30,0,3.5128040313720703,3.4017515182495117,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840237,SAGE_840237_1,0,2.0926640033721924,1.8084328174591064,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840132,SAGE_840132_11,0,2.939981460571289,2.685983896255493,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840132,SAGE_840132_75,1,1.2659329175949097,1.381685495376587,,0,0,0,0,0,6,35584,8,35529,21596,0,1,1
SAGE,840132,SAGE_840132_94,1,1.1801373958587646,0.7243035435676575,,0,0,0,0,0,6,38079,8,38024,22790,0,1,0
SAGE,840132,SAGE_840132_28,0,1.0765676498413086,0.6711569428443909,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840132,SAGE_840132_17,0,2.327319622039795,2.0482823848724365,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840132,SAGE_840132_53,1,2.4542510509490967,2.034987688064575,,0,0,0,0,1,6,33104,8,33049,19802,1,1,0
SAGE,840132,SAGE_840132_23,1,1.2000000476837158,0.9500000476837158,,0,1,0,1,0,6,33417,8,33362,20165,1,2,1
SAGE,840132,SAGE_840132_16,0,3.3571465015411377,3.67999529838562,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840132,SAGE_840132_12,0,0.3734229505062103,0.021832099184393883,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840132,SAGE_840132_68,0,0.40555381774902344,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840132,SAGE_840132_104,0,3.9381985664367676,4.221151828765869,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840132,SAGE_840132_89,0,1.145207166671753,1.1934810876846313,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840132,SAGE_840132_66,0,1.0362883806228638,1.0123939514160156,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840132,SAGE_840132_65,0,0.8051740527153015,1.0801523923873901,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840132,SAGE_840132_95,0,3.43978214263916,3.863940715789795,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840132,SAGE_840132_63,0,0.6588197946548462,1.0323092937469482,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840132,SAGE_840132_24,0,0.18524597585201263,0.21423454582691193,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840132,SAGE_840132_1,0,2.569077968597412,2.2737338542938232,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840132,SAGE_840132_25,0,0.34636303782463074,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840132,SAGE_840132_35,0,4.431157112121582,4.770499229431152,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840132,SAGE_840132_14,0,2.9029929637908936,3.2508764266967773,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840132,SAGE_840132_69,0,1.4255965948104858,1.7504053115844727,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840132,SAGE_840132_20,0,4.150755882263184,4.561408519744873,,0,0,0,0,0,0,0,0,0,0,0,2,
SAGE,840132,SAGE_840132_3,0,1.5387020111083984,1.1901791095733643,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840132,SAGE_840132_70,0,0.3870205581188202,,,0,0,0,0,0,0,0,0,0,0,0,2,
SAGE,840132,SAGE_840132_5,1,0.5056357383728027,0.08893074095249176,,0,0,0,1,1,6,34834,8,34779,21204,0,1,0
SAGE,840132,SAGE_840132_0,1,3.926060438156128,4.372572422027588,,0,0,0,0,0,6,19251,8,19196,11939,1,1,1
SAGE,840132,SAGE_840132_6,0,4.900424003601074,5.306242942810059,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840093,SAGE_840093_92,0,3.225961208343506,3.6665639877319336,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840093,SAGE_840093_144,0,1.3478344678878784,1.575226068496704,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840093,SAGE_840093_99,0,1.3124403953552246,0.9555597305297852,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840093,SAGE_840093_40,0,1.3729180097579956,1.4815270900726318,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840093,SAGE_840093_57,0,7.478116512298584,7.44417142868042,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840093,SAGE_840093_22,1,1.7571394443511963,1.3291351795196533,,0,0,0,0,0,6,30900,8,30845,18106,1,1,1
SAGE,840093,SAGE_840093_34,0,0.41399210691452026,0.24256640672683716,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840093,SAGE_840093_26,0,4.024828910827637,4.377594470977783,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840093,SAGE_840093_167,0,2.1902010440826416,2.4575886726379395,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840093,SAGE_840093_28,0,4.024828910827637,4.377594470977783,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840093,SAGE_840093_45,0,0.38020434975624084,0.18484216928482056,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840093,SAGE_840093_80,0,2.1902010440826416,2.461606979370117,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840093,SAGE_840093_51,0,1.0038120746612549,1.3506304025650024,,0,0,0,0,0,0,0,0,0,0,0,2,
SAGE,840093,SAGE_840093_171,0,1.7428454160690308,2.1787688732147217,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840093,SAGE_840093_61,0,0.2964067757129669,0.33680275082588196,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840093,SAGE_840093_79,0,0.8007573485374451,1.029033899307251,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840093,SAGE_840093_16,0,4.113327503204346,4.200916290283203,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840093,SAGE_840093_90,0,0.34110069274902344,0.5818266272544861,,0,0,0,0,0,0,0,0,0,0,0,2,
SAGE,840093,SAGE_840093_32,0,0.5685650110244751,0.5072024464607239,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840093,SAGE_840093_13,0,1.6955697536468506,1.7524843215942383,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840093,SAGE_840093_12,0,3.046022891998291,2.566702365875244,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840093,SAGE_840093_64,0,2.233991861343384,2.119009494781494,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840093,SAGE_840093_66,0,0.1924988329410553,0.41299617290496826,,0,0,0,0,0,0,0,0,0,0,0,2,
SAGE,840093,SAGE_840093_131,0,3.012686252593994,3.3381454944610596,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840093,SAGE_840093_112,0,3.7821221351623535,4.2041916847229,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840093,SAGE_840093_29,0,1.4017493724822998,1.8690903186798096,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840093,SAGE_840093_39,0,4.064809799194336,4.540074825286865,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840093,SAGE_840093_62,0,1.0514017343521118,1.3959805965423584,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840093,SAGE_840093_49,0,1.937025547027588,2.2614951133728027,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840093,SAGE_840093_142,1,0.5778895616531372,0.835468053817749,,0,1,0,0,0,6,39514,8,39459,23128,0,1,0
SAGE,840935,SAGE_840935_36,0,0.4755432605743408,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840935,SAGE_840935_8,0,2.608027935028076,2.503917932510376,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840935,SAGE_840935_7,0,1.771275281906128,1.4671154022216797,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840935,SAGE_840935_69,0,0.7659884691238403,0.8394340872764587,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840935,SAGE_840935_26,1,0.4102856516838074,,,0,0,0,0,0,6,26063,8,26008,16409,1,1,0
SAGE,840935,SAGE_840935_94,0,4.981149673461914,5.436413764953613,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840935,SAGE_840935_83,0,2.599256992340088,2.957550525665283,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840935,SAGE_840935_102,0,3.7477591037750244,3.992269515991211,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840935,SAGE_840935_17,0,0.772287905216217,1.1910711526870728,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840935,SAGE_840935_21,0,0.6158581972122192,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840935,SAGE_840935_49,1,3.431405782699585,3.018538475036621,,1,1,1,1,1,6,15655,8,15600,9505,1,2,0
SAGE,840935,SAGE_840935_10,0,4.213618278503418,4.599490642547607,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840935,SAGE_840935_16,1,3.2845396995544434,2.876315116882324,,1,0,1,1,0,6,11047,8,10992,6748,1,1,0
SAGE,840935,SAGE_840935_82,0,0.8389819264411926,1.1758615970611572,,0,0,0,0,0,0,0,0,0,0,0,2,
SAGE,840935,SAGE_840935_41,0,0.8851168155670166,1.216411828994751,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840935,SAGE_840935_1,0,2.698380470275879,2.621842622756958,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840935,SAGE_840935_87,0,0.5395911335945129,0.6508837342262268,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840935,SAGE_840935_48,0,3.2407870292663574,3.722775459289551,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840935,SAGE_840935_73,1,0.5832147598266602,0.6947298049926758,,0,1,0,1,1,6,22475,8,22420,13861,1,1,1
SAGE,840935,SAGE_840935_32,0,2.1680757999420166,1.877665638923645,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840935,SAGE_840935_100,0,4.199708461761475,4.5351457595825195,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840935,SAGE_840935_39,0,8.210537910461426,8.460976600646973,,0,0,0,0,0,0,0,0,0,0,0,2,
SAGE,840935,SAGE_840935_96,0,3.795748710632324,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840935,SAGE_840935_55,1,2.1903882026672363,1.836780309677124,,1,0,1,0,0,6,18044,8,17989,10869,1,1,1
SAGE,840935,SAGE_840935_53,0,0.37605470418930054,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840935,SAGE_840935_33,0,3.378040313720703,3.845341682434082,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840935,SAGE_840935_4,0,0.5151366591453552,0.2552963197231293,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840935,SAGE_840935_58,1,0.31536680459976196,,,0,0,0,0,0,6,21757,8,21702,13466,1,2,0
SAGE,840935,SAGE_840935_50,1,2.908310890197754,2.503513813018799,,1,1,1,1,1,6,19019,8,18964,11361,1,1,0
SAGE,840935,SAGE_840935_85,1,0.23348695039749146,0.24038612842559814,,0,0,0,0,0,6,19307,8,19252,11228,1,1,1
SAGE,841784,SAGE_841784_39,0,5.675909519195557,5.878952980041504,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841784,SAGE_841784_73,1,5.409497261047363,,,1,1,1,1,1,6,32032,8,31977,18920,1,1,0
SAGE,841784,SAGE_841784_97,0,1.5226728916168213,1.8659298419952393,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841784,SAGE_841784_63,0,3.5310845375061035,3.8096861839294434,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841784,SAGE_841784_109,0,2.345693588256836,2.72532320022583,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841784,SAGE_841784_102,1,1.6257848739624023,1.350266933441162,,0,0,0,0,0,6,33068,8,33013,19842,1,1,0
SAGE,841784,SAGE_841784_15,0,2.147005319595337,1.8424932956695557,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841784,SAGE_841784_89,0,1.8573638200759888,1.8614951372146606,,0,0,0,0,0,0,0,0,0,0,0,2,
SAGE,841784,SAGE_841784_31,0,1.708480954170227,1.933532476425171,,0,0,0,0,0,0,0,0,0,0,0,2,
SAGE,841784,SAGE_841784_0,0,1.655232548713684,1.8882544040679932,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841784,SAGE_841784_7,0,0.048194769769907,0.3814651370048523,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841784,SAGE_841784_6,0,2.7735438346862793,3.182577610015869,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841784,SAGE_841784_78,0,2.0551979541778564,1.6872128248214722,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841784,SAGE_841784_94,0,6.547713279724121,6.841753005981445,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841784,SAGE_841784_10,0,2.1164190769195557,2.4395971298217773,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841784,SAGE_841784_68,0,5.1329026222229,4.743108749389648,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841784,SAGE_841784_110,0,6.584327697753906,6.522434711456299,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841784,SAGE_841784_107,0,4.006028175354004,4.240362167358398,,0,0,0,0,0,0,0,0,0,0,0,2,
SAGE,841784,SAGE_841784_12,0,0.7747551202774048,0.42065712809562683,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841784,SAGE_841784_60,0,0.6600142121315002,0.9742555618286133,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841784,SAGE_841784_38,0,1.920017123222351,1.4254343509674072,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841784,SAGE_841784_119,0,2.0947389602661133,2.403542995452881,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841784,SAGE_841784_92,0,0.4996125400066376,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841784,SAGE_841784_98,0,2.9872803688049316,2.7683680057525635,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841784,SAGE_841784_91,0,2.3029661178588867,2.5667724609375,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841784,SAGE_841784_16,1,1.3696668148040771,1.0038669109344482,,1,1,1,1,1,6,21454,8,21399,12714,1,1,1
SAGE,841784,SAGE_841784_42,0,5.123759746551514,5.2678399085998535,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841784,SAGE_841784_115,1,2.6820261478424072,2.3420960903167725,,1,0,1,0,1,6,23953,8,23898,14370,1,1,0
SAGE,841784,SAGE_841784_116,0,4.608946800231934,4.9599103927612305,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841784,SAGE_841784_26,0,1.445706844329834,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841591,SAGE_841591_97,0,6.77577018737793,7.192782878875732,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841591,SAGE_841591_83,0,4.999156475067139,4.654343128204346,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841591,SAGE_841591_22,0,5.8935346603393555,6.360764503479004,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841591,SAGE_841591_16,0,0.5513644814491272,0.12110088020563126,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841591,SAGE_841591_30,0,0.9725936055183411,0.5814911127090454,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841591,SAGE_841591_80,0,5.481077194213867,5.16395378112793,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841591,SAGE_841591_39,0,7.450316429138184,7.685549259185791,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841591,SAGE_841591_37,0,4.5008134841918945,4.551068305969238,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841591,SAGE_841591_13,0,5.277222633361816,5.605528831481934,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841591,SAGE_841591_24,0,4.599740028381348,4.874758720397949,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841591,SAGE_841591_27,0,2.9630837440490723,3.3351686000823975,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841591,SAGE_841591_50,0,1.9744802713394165,1.904860496520996,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841591,SAGE_841591_77,0,1.4227198362350464,1.1183788776397705,,0,0,0,0,0,0,0,0,0,0,0,2,
SAGE,841591,SAGE_841591_64,0,2.1098532676696777,1.8661452531814575,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841591,SAGE_841591_66,0,1.137648582458496,1.200918436050415,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841591,SAGE_841591_32,0,6.802582263946533,7.2095770835876465,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841591,SAGE_841591_10,0,2.9795660972595215,2.6503584384918213,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841591,SAGE_841591_3,0,1.1085315942764282,1.4429869651794434,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841591,SAGE_841591_41,1,1.004072904586792,,,1,1,1,1,1,6,24145,8,24090,14703,1,1,1
SAGE,841591,SAGE_841591_26,0,4.09907865524292,3.7654032707214355,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841591,SAGE_841591_53,0,6.104026794433594,6.41473913192749,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841591,SAGE_841591_48,0,3.2413170337677,3.0499167442321777,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841591,SAGE_841591_14,0,1.03206205368042,1.1767957210540771,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841591,SAGE_841591_40,0,6.72543478012085,6.9492058753967285,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841591,SAGE_841591_96,0,2.937830686569214,3.3945066928863525,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841591,SAGE_841591_69,0,7.042701244354248,7.365969657897949,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841591,SAGE_841591_43,0,2.229910373687744,1.980838656425476,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841591,SAGE_841591_8,0,2.8875277042388916,2.4369029998779297,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841591,SAGE_841591_73,0,3.2528703212738037,,,0,0,0,0,0,0,0,0,0,0,0,2,
SAGE,841591,SAGE_841591_62,0,10.09195613861084,10.556678771972656,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840940,SAGE_840940_93,0,2.5176117420196533,2.287905693054199,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840940,SAGE_840940_67,1,2.0390520095825195,2.2386043071746826,,1,1,0,1,1,6,32636,8,32581,19203,1,1,0
SAGE,840940,SAGE_840940_8,0,4.91457986831665,5.156441688537598,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840940,SAGE_840940_88,0,3.5171656608581543,3.692453384399414,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840940,SAGE_840940_4,0,6.369452953338623,6.785583019256592,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840940,SAGE_840940_12,1,2.166522264480591,1.8193296194076538,,1,1,1,1,1,6,32522,8,32467,19216,1,1,1
SAGE,840940,SAGE_840940_102,1,3.3931093215942383,2.9831199645996094,,0,0,0,1,0,6,22125,8,22070,13490,1,1,1
SAGE,840940,SAGE_840940_55,0,3.7797818183898926,4.022107124328613,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840940,SAGE_840940_104,0,10.500155448913574,10.82181453704834,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840940,SAGE_840940_52,0,2.5523605346679688,2.3226547241210938,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840940,SAGE_840940_44,1,1.486448049545288,1.0561144351959229,,0,1,0,1,1,6,29138,8,29083,17208,1,1,0
SAGE,840940,SAGE_840940_19,0,4.941898345947266,5.171907424926758,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840940,SAGE_840940_51,1,2.019813060760498,2.2309746742248535,,0,1,1,1,1,6,34188,8,34133,20101,1,1,1
SAGE,840940,SAGE_840940_31,0,2.6905295848846436,2.9984114170074463,,0,0,0,0,0,0,0,0,0,0,0,2,
SAGE,840940,SAGE_840940_27,1,1.1521110534667969,0.7810270190238953,,1,1,1,1,1,6,41660,8,41605,24299,0,1,0
SAGE,840940,SAGE_840940_32,0,6.642746448516846,7.0131964683532715,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840940,SAGE_840940_81,0,3.7091615200042725,3.895482063293457,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840940,SAGE_840940_108,0,4.21354866027832,4.583673000335693,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840940,SAGE_840940_98,0,4.75872802734375,5.174261093139648,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840940,SAGE_840940_18,0,3.9295434951782227,4.31150484085083,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840940,SAGE_840940_20,1,3.734137535095215,3.4619803428649902,,1,1,1,1,1,6,31045,8,30990,18541,1,1,1
SAGE,840940,SAGE_840940_70,1,1.6911909580230713,1.2104198932647705,,1,1,1,1,1,6,32094,8,32039,19404,1,1,1
SAGE,840940,SAGE_840940_95,0,3.3232028484344482,3.682802438735962,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840940,SAGE_840940_48,0,3.446772575378418,3.809915542602539,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840940,SAGE_840940_16,0,6.458362579345703,6.727240562438965,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840940,SAGE_840940_72,0,2.665574789047241,2.7526497840881348,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840940,SAGE_840940_80,0,3.3223934173583984,3.4627513885498047,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840940,SAGE_840940_47,0,2.853114604949951,2.623408555984497,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840940,SAGE_840940_26,0,3.6928062438964844,3.470510482788086,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840940,SAGE_840940_30,0,1.5235869884490967,1.9005707502365112,,0,0,0,0,0,0,0,0,0,0,0,2,
SAGE,839904,SAGE_839904_77,0,4.2851996421813965,4.516846656799316,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839904,SAGE_839904_145,0,1.5594385862350464,1.5386388301849365,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839904,SAGE_839904_134,0,2.058666944503784,2.0288333892822266,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839904,SAGE_839904_124,1,4.428161144256592,4.021502494812012,,1,1,1,1,1,6,29333,8,29278,17148,1,1,1
SAGE,839904,SAGE_839904_142,0,1.0494472980499268,1.4351189136505127,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839904,SAGE_839904_24,0,3.9420814514160156,3.879234552383423,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839904,SAGE_839904_120,1,2.9843549728393555,3.149670124053955,,1,0,1,0,0,6,23764,8,23709,13929,1,1,1
SAGE,839904,SAGE_839904_113,0,2.964409828186035,3.273735761642456,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839904,SAGE_839904_63,0,0.24371331930160522,0.13089877367019653,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839904,SAGE_839904_71,0,3.1319174766540527,3.545719623565674,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839904,SAGE_839904_58,1,5.325618267059326,4.8944854736328125,,1,1,1,1,1,6,30835,8,30780,17904,1,1,1
SAGE,839904,SAGE_839904_78,1,3.8501148223876953,3.8141231536865234,,0,1,0,1,0,6,28579,8,28524,16495,1,1,1
SAGE,839904,SAGE_839904_72,0,1.7007821798324585,2.080651044845581,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839904,SAGE_839904_20,1,3.3633837699890137,3.149491310119629,,1,0,1,0,0,6,25633,8,25578,14958,1,1,0
SAGE,839904,SAGE_839904_82,1,1.8778282403945923,2.29407000541687,,0,1,0,1,1,6,24565,8,24510,15132,1,2,0
SAGE,839904,SAGE_839904_51,0,6.643946170806885,6.9037322998046875,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839904,SAGE_839904_53,0,2.145163059234619,2.5207419395446777,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839904,SAGE_839904_81,1,0.41045039892196655,0.5457795262336731,,1,0,1,0,1,6,22049,8,21994,12854,1,1,1
SAGE,839904,SAGE_839904_17,0,0.9445782899856567,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839904,SAGE_839904_59,0,2.4579248428344727,2.6890156269073486,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839904,SAGE_839904_34,0,2.6190130710601807,2.8855342864990234,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839904,SAGE_839904_0,0,2.6225805282592773,2.265577793121338,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839904,SAGE_839904_128,0,2.3254218101501465,2.700247049331665,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839904,SAGE_839904_106,0,1.386022925376892,1.694683313369751,,0,0,0,0,0,0,0,0,0,0,0,2,
SAGE,839904,SAGE_839904_3,0,3.994701862335205,3.646702289581299,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839904,SAGE_839904_136,1,3.392435073852539,3.579313278198242,,0,0,0,0,0,6,31220,8,31165,17859,1,1,0
SAGE,839904,SAGE_839904_16,0,3.4790868759155273,3.7476043701171875,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839904,SAGE_839904_19,1,5.435047149658203,,,1,1,1,1,1,6,25104,8,25049,14540,1,1,1
SAGE,839904,SAGE_839904_148,0,4.154200077056885,4.37930965423584,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839904,SAGE_839904_15,0,0.8155592679977417,1.1284607648849487,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840566,SAGE_840566_74,0,3.7338364124298096,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840566,SAGE_840566_32,0,5.444083213806152,5.647914409637451,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840566,SAGE_840566_81,0,3.8403310775756836,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840566,SAGE_840566_18,0,2.7894129753112793,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840566,SAGE_840566_38,0,4.8524675369262695,5.014446258544922,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840566,SAGE_840566_73,0,3.7212631702423096,4.153883934020996,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840566,SAGE_840566_79,0,3.6149487495422363,4.0082011222839355,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840566,SAGE_840566_90,0,2.461630344390869,2.0616800785064697,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840566,SAGE_840566_44,0,3.8388025760650635,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840566,SAGE_840566_7,0,4.650602340698242,4.223855972290039,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840566,SAGE_840566_54,1,3.295116424560547,3.115126609802246,,1,1,1,1,1,6,25242,8,25187,15544,1,1,1
SAGE,840566,SAGE_840566_27,0,2.4684929847717285,2.7402782440185547,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840566,SAGE_840566_21,1,2.6898751258850098,2.428772449493408,,0,0,0,0,0,6,28046,8,27991,17163,1,1,0
SAGE,840566,SAGE_840566_62,0,2.0833611488342285,2.560883045196533,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840566,SAGE_840566_87,0,2.346224308013916,2.1417953968048096,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840566,SAGE_840566_22,0,1.3560069799423218,1.7311627864837646,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840566,SAGE_840566_72,1,4.913760662078857,5.190777778625488,,0,0,0,0,0,6,26863,8,26808,15846,1,1,1
SAGE,840566,SAGE_840566_25,0,4.971810340881348,5.107475280761719,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840566,SAGE_840566_48,0,3.082098960876465,2.8217620849609375,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840566,SAGE_840566_47,0,1.6003777980804443,1.9333014488220215,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840566,SAGE_840566_83,0,4.274369716644287,4.5529375076293945,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840566,SAGE_840566_29,0,2.038053035736084,2.0574371814727783,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840566,SAGE_840566_91,0,3.2434303760528564,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840566,SAGE_840566_97,0,2.1395771503448486,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840566,SAGE_840566_52,0,2.8086957931518555,2.926785469055176,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840566,SAGE_840566_57,0,4.400637149810791,4.095804214477539,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840566,SAGE_840566_13,1,2.323833465576172,2.0979433059692383,,0,1,0,1,1,6,23016,8,22961,13936,1,1,1
SAGE,840566,SAGE_840566_34,0,0.39921724796295166,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840566,SAGE_840566_30,0,4.040531158447266,4.466692924499512,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840566,SAGE_840566_61,0,0.6132766604423523,0.1798034906387329,,0,0,0,0,0,0,0,0,0,0,0,2,
SAGE,841490,SAGE_841490_96,0,2.553222417831421,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841490,SAGE_841490_38,1,4.064436912536621,3.788637399673462,,0,1,0,1,1,6,19831,8,19776,11727,1,1,1
SAGE,841490,SAGE_841490_46,0,3.0800180435180664,3.3952932357788086,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841490,SAGE_841490_33,0,6.435937404632568,6.916639804840088,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841490,SAGE_841490_31,0,4.392490386962891,4.824660301208496,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841490,SAGE_841490_13,0,2.056107997894287,2.4040894508361816,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841490,SAGE_841490_88,0,1.5372388362884521,1.7252832651138306,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841490,SAGE_841490_60,0,4.148539066314697,4.505015850067139,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841490,SAGE_841490_55,1,3.0234367847442627,2.728508234024048,,0,1,0,1,1,6,35531,8,35476,20795,0,1,1
SAGE,841490,SAGE_841490_73,0,4.633294105529785,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841490,SAGE_841490_49,1,2.2683582305908203,1.9727747440338135,,0,0,0,0,0,6,28586,8,28531,17021,1,1,0
SAGE,841490,SAGE_841490_7,1,0.9293939471244812,1.1257479190826416,,1,0,1,1,1,6,25931,8,25876,15038,1,1,1
SAGE,841490,SAGE_841490_63,0,1.3668686151504517,1.3557597398757935,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841490,SAGE_841490_62,0,6.637020111083984,7.0183305740356445,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841490,SAGE_841490_10,1,2.04555344581604,2.530574321746826,,1,1,1,1,1,6,19640,8,19585,12096,1,1,0
SAGE,841490,SAGE_841490_44,0,2.6876888275146484,2.3474555015563965,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841490,SAGE_841490_4,0,1.5572547912597656,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841490,SAGE_841490_1,0,4.965120315551758,5.255331993103027,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841490,SAGE_841490_99,0,2.518444061279297,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841490,SAGE_841490_23,0,0.9910022020339966,1.224455714225769,,0,0,0,0,0,0,0,0,0,0,0,2,
SAGE,841490,SAGE_841490_74,0,1.7552452087402344,1.9181935787200928,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841490,SAGE_841490_76,1,1.2960501909255981,1.6056877374649048,,0,0,0,0,0,6,31855,8,31800,18917,1,1,1
SAGE,841490,SAGE_841490_54,0,3.0945863723754883,3.425201416015625,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841490,SAGE_841490_86,0,6.406433582305908,6.716228485107422,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841490,SAGE_841490_79,1,1.9216166734695435,,,1,1,1,1,1,6,29367,8,29312,17844,1,2,0
SAGE,841490,SAGE_841490_34,0,1.429424524307251,1.1966829299926758,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841490,SAGE_841490_95,0,1.967790961265564,2.0016415119171143,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841490,SAGE_841490_20,0,4.988247394561768,5.435682773590088,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841490,SAGE_841490_37,0,1.7971704006195068,2.1045873165130615,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841490,SAGE_841490_12,0,3.0046019554138184,3.035539388656616,,0,0,0,0,0,0,0,0,0,0,0,2,
SAGE,841910,SAGE_841910_69,1,3.04365611076355,2.7174813747406006,,0,0,0,0,0,6,11204,8,11149,7021,1,1,1
SAGE,841910,SAGE_841910_13,0,2.1955435276031494,1.8469440937042236,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841910,SAGE_841910_30,0,2.428213596343994,2.1494498252868652,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841910,SAGE_841910_70,0,6.395925521850586,6.755366802215576,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841910,SAGE_841910_68,0,3.7864394187927246,4.178506374359131,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841910,SAGE_841910_83,0,6.419722557067871,6.90025520324707,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841910,SAGE_841910_3,0,2.0162227153778076,2.356921911239624,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841910,SAGE_841910_21,0,4.34212589263916,4.663768768310547,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841910,SAGE_841910_37,0,1.1791960000991821,1.3174670934677124,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841910,SAGE_841910_66,0,5.91973876953125,6.400271415710449,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841910,SAGE_841910_16,0,3.5021891593933105,3.8892641067504883,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841910,SAGE_841910_77,0,0.2777562141418457,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841910,SAGE_841910_36,0,6.410271644592285,6.769712924957275,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841910,SAGE_841910_86,0,0.33301642537117004,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841910,SAGE_841910_28,1,1.5192853212356567,1.1028532981872559,,0,0,0,0,0,6,20646,8,20591,12370,1,1,1
SAGE,841910,SAGE_841910_50,0,4.760857105255127,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841910,SAGE_841910_38,0,5.395522594451904,5.401729583740234,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841910,SAGE_841910_39,1,1.1080024242401123,0.7108548879623413,,0,0,0,0,0,6,19415,8,19360,11755,1,1,1
SAGE,841910,SAGE_841910_94,0,5.469289302825928,5.776386737823486,,0,0,0,0,0,0,0,0,0,0,0,2,
SAGE,841910,SAGE_841910_4,0,2.1706957817077637,2.272623300552368,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841910,SAGE_841910_101,0,2.0790810585021973,1.9696290493011475,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841910,SAGE_841910_97,0,1.0376700162887573,1.4548159837722778,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841910,SAGE_841910_47,0,2.1432411670684814,2.2754440307617188,,0,0,0,0,0,0,0,0,0,0,0,2,
SAGE,841910,SAGE_841910_85,0,4.847174644470215,4.847816467285156,,0,0,0,0,0,0,0,0,0,0,0,2,
SAGE,841910,SAGE_841910_93,0,1.5107537508010864,1.136827826499939,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841910,SAGE_841910_7,0,5.705873489379883,6.093672752380371,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841910,SAGE_841910_27,0,2.171792984008789,2.4954686164855957,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841910,SAGE_841910_41,0,1.7054643630981445,1.3492807149887085,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841910,SAGE_841910_78,0,1.588625431060791,1.867307424545288,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841910,SAGE_841910_25,1,0.7741456627845764,0.35287487506866455,,0,0,0,0,0,6,23779,8,23724,14427,1,1,1
SAGE,841245,SAGE_841245_89,0,3.4162707328796387,3.139871120452881,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841245,SAGE_841245_9,0,2.3533806800842285,1.9861514568328857,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841245,SAGE_841245_57,0,4.567023277282715,4.832898139953613,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841245,SAGE_841245_38,1,4.3036322593688965,4.495161533355713,,0,0,0,0,0,6,30844,8,30789,18172,1,1,1
SAGE,841245,SAGE_841245_28,0,2.5218276977539062,2.1093201637268066,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841245,SAGE_841245_43,0,2.8338613510131836,3.203371524810791,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841245,SAGE_841245_36,0,1.0878934860229492,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841245,SAGE_841245_91,0,3.8848767280578613,4.515857696533203,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841245,SAGE_841245_86,1,4.692721843719482,4.853243350982666,,0,0,1,0,0,6,30842,8,30787,18245,1,1,1
SAGE,841245,SAGE_841245_11,0,6.157870292663574,6.575048923492432,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841245,SAGE_841245_4,0,1.1068227291107178,0.8886623978614807,,0,0,0,0,0,0,0,0,0,0,0,2,
SAGE,841245,SAGE_841245_19,1,3.2089107036590576,,,1,1,1,1,0,6,37726,8,37671,22488,0,1,0
SAGE,841245,SAGE_841245_14,0,1.7658474445343018,2.154155731201172,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841245,SAGE_841245_87,1,1.0144563913345337,0.5661514401435852,,0,0,0,0,0,6,29080,8,29025,17550,1,1,0
SAGE,841245,SAGE_841245_0,1,1.7892229557037354,2.214855194091797,,0,0,0,0,0,6,31308,8,31253,19299,1,1,1
SAGE,841245,SAGE_841245_92,0,3.1685585975646973,2.922304153442383,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841245,SAGE_841245_63,0,5.661465167999268,5.902612686157227,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841245,SAGE_841245_8,0,1.0982829332351685,1.3121920824050903,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841245,SAGE_841245_37,0,0.3802048861980438,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841245,SAGE_841245_34,0,2.0555224418640137,2.4126248359680176,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841245,SAGE_841245_30,0,1.7874846458435059,2.125404119491577,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841245,SAGE_841245_51,0,0.6393559575080872,0.2894389033317566,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841245,SAGE_841245_68,1,2.846731662750244,3.2137699127197266,,0,0,0,0,0,6,32227,8,32172,19581,1,1,1
SAGE,841245,SAGE_841245_99,1,4.763721942901611,,,1,1,1,1,1,6,33080,8,33025,19804,1,1,1
SAGE,841245,SAGE_841245_31,0,0.6060938835144043,0.9055582284927368,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841245,SAGE_841245_84,1,0.6138771176338196,0.23102715611457825,,0,0,0,0,0,6,34089,8,34034,20538,1,1,1
SAGE,841245,SAGE_841245_40,0,3.1997578144073486,3.68669056892395,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841245,SAGE_841245_1,0,2.663100004196167,2.9167025089263916,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841245,SAGE_841245_78,0,3.710792303085327,3.45822811126709,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841245,SAGE_841245_67,0,1.5851118564605713,1.8020312786102295,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841542,SAGE_841542_85,1,4.839752674102783,,,0,0,0,0,0,6,15566,8,15511,9254,1,1,0
SAGE,841542,SAGE_841542_93,0,6.6291656494140625,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841542,SAGE_841542_6,0,3.1834609508514404,2.9530861377716064,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841542,SAGE_841542_44,0,1.6161344051361084,1.2991958856582642,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841542,SAGE_841542_50,0,2.757173538208008,3.033815860748291,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841542,SAGE_841542_12,0,3.5982298851013184,3.6840004920959473,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841542,SAGE_841542_84,0,5.337069511413574,5.087956428527832,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841542,SAGE_841542_16,0,2.468067169189453,2.4791738986968994,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841542,SAGE_841542_10,0,2.7637484073638916,2.6306099891662598,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841542,SAGE_841542_57,0,6.907026290893555,7.252871513366699,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841542,SAGE_841542_80,0,7.188998222351074,7.598237991333008,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841542,SAGE_841542_27,1,1.643601417541504,1.5532300472259521,,0,0,1,0,1,6,20543,8,20488,12236,1,1,0
SAGE,841542,SAGE_841542_46,0,3.127246141433716,3.2155895233154297,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841542,SAGE_841542_105,0,4.802030563354492,4.569136619567871,,0,0,0,0,0,0,0,0,0,0,0,2,
SAGE,841542,SAGE_841542_18,1,3.8894717693328857,4.345444202423096,,0,0,0,0,0,6,23903,8,23848,14344,1,2,1
SAGE,841542,SAGE_841542_92,0,2.043034076690674,1.7045695781707764,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841542,SAGE_841542_14,0,3.873678207397461,3.5775938034057617,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841542,SAGE_841542_89,0,8.87576675415039,9.138479232788086,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841542,SAGE_841542_28,0,7.239380359649658,7.60030460357666,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841542,SAGE_841542_69,0,3.304018497467041,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841542,SAGE_841542_77,0,2.995413303375244,3.1673336029052734,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841542,SAGE_841542_45,1,2.134314775466919,1.7549561262130737,,0,0,0,0,0,6,32663,8,32608,19532,1,1,1
SAGE,841542,SAGE_841542_56,0,11.315499305725098,11.785477638244629,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841542,SAGE_841542_54,0,4.78944730758667,5.134576797485352,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841542,SAGE_841542_31,0,2.06758713722229,2.7097232341766357,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841542,SAGE_841542_4,0,6.704464435577393,6.347013473510742,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841542,SAGE_841542_55,1,3.5118794441223145,3.309486150741577,,0,0,0,0,1,6,26751,8,26696,15571,1,1,1
SAGE,841542,SAGE_841542_7,0,4.050912857055664,4.4495344161987305,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841542,SAGE_841542_36,0,1.7735148668289185,1.7517145872116089,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841542,SAGE_841542_94,0,7.904396057128906,8.337888717651367,,0,0,0,0,0,0,0,0,0,0,0,2,
SAGE,840052,SAGE_840052_52,0,3.71431040763855,4.020391464233398,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840052,SAGE_840052_15,0,2.11601185798645,2.6024370193481445,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840052,SAGE_840052_51,0,2.769644021987915,3.0695955753326416,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840052,SAGE_840052_133,0,2.7244632244110107,3.0695955753326416,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840052,SAGE_840052_119,0,2.163691997528076,2.5791115760803223,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840052,SAGE_840052_23,0,2.992396354675293,3.339874505996704,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840052,SAGE_840052_21,0,2.6106228828430176,3.041224718093872,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840052,SAGE_840052_29,0,2.0093190670013428,2.466926097869873,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840052,SAGE_840052_43,0,2.992396354675293,3.339874505996704,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840052,SAGE_840052_79,0,3.9104645252227783,4.251194477081299,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840052,SAGE_840052_25,0,2.369842290878296,2.7343578338623047,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840052,SAGE_840052_143,0,1.1542922258377075,1.45024573802948,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840052,SAGE_840052_24,0,2.163691997528076,2.5791115760803223,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840052,SAGE_840052_26,0,1.2596253156661987,1.6241166591644287,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840052,SAGE_840052_68,0,1.9511774778366089,2.243384599685669,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840052,SAGE_840052_57,0,2.0224907398223877,2.421468734741211,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840052,SAGE_840052_116,0,3.5011844635009766,3.7164225578308105,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840052,SAGE_840052_113,0,2.722092628479004,2.2222301959991455,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840052,SAGE_840052_44,0,0.36317533254623413,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840052,SAGE_840052_11,0,2.935497760772705,2.6439948081970215,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840052,SAGE_840052_20,0,0.29926586151123047,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840052,SAGE_840052_74,0,0.48943209648132324,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840052,SAGE_840052_147,0,2.547483205795288,2.048161745071411,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840052,SAGE_840052_132,0,2.2220842838287354,2.5551135540008545,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840052,SAGE_840052_104,0,3.9687390327453613,4.349269390106201,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840052,SAGE_840052_158,0,2.3464558124542236,2.729663372039795,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840052,SAGE_840052_53,0,3.5862205028533936,3.0888454914093018,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840052,SAGE_840052_82,0,3.429072856903076,2.9291555881500244,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840052,SAGE_840052_115,0,2.8146488666534424,3.013234853744507,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840052,SAGE_840052_155,0,2.1878812313079834,2.486283540725708,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841187,SAGE_841187_0,1,0.7778684496879578,0.31673821806907654,,0,0,1,0,0,6,20466,8,20411,12268,1,1,1
SAGE,841187,SAGE_841187_39,1,4.7155961990356445,4.542569637298584,,0,1,1,1,0,6,31943,8,31888,19145,1,1,1
SAGE,841187,SAGE_841187_98,0,4.0302324295043945,4.415155410766602,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841187,SAGE_841187_71,1,2.2435944080352783,,,1,1,1,1,1,6,18997,8,18942,11513,1,1,1
SAGE,841187,SAGE_841187_11,0,0.21169452369213104,0.2997688353061676,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841187,SAGE_841187_81,0,1.9857231378555298,2.2466626167297363,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841187,SAGE_841187_48,0,0.7697737216949463,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841187,SAGE_841187_88,0,1.4836561679840088,1.1181927919387817,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841187,SAGE_841187_86,0,1.3934943675994873,1.0466177463531494,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841187,SAGE_841187_54,0,9.11982536315918,9.51527214050293,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841187,SAGE_841187_30,0,4.435754776000977,4.692615509033203,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841187,SAGE_841187_36,0,0.9265763163566589,1.1455224752426147,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841187,SAGE_841187_52,0,4.418585300445557,4.675446033477783,,0,0,0,0,0,0,0,0,0,0,0,2,
SAGE,841187,SAGE_841187_82,0,3.1746537685394287,3.4697554111480713,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841187,SAGE_841187_95,0,2.01659893989563,,,0,0,0,0,0,0,0,0,0,0,0,2,
SAGE,841187,SAGE_841187_53,0,1.6069831848144531,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841187,SAGE_841187_101,1,1.1932190656661987,0.756107747554779,,1,1,1,1,1,6,19605,8,19550,11642,1,1,1
SAGE,841187,SAGE_841187_97,0,0.598889946937561,0.603655219078064,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841187,SAGE_841187_62,1,2.8960301876068115,3.3442296981811523,,0,0,0,0,0,6,16365,8,16310,10166,1,1,1
SAGE,841187,SAGE_841187_91,1,3.8780791759490967,4.134940147399902,,0,0,0,0,0,6,24297,8,24242,15279,1,1,0
SAGE,841187,SAGE_841187_96,0,4.024745464324951,4.409668445587158,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841187,SAGE_841187_100,1,1.0742883682250977,0.6048504710197449,,0,1,1,0,1,6,20265,8,20210,12283,1,1,1
SAGE,841187,SAGE_841187_15,0,2.237858295440674,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841187,SAGE_841187_66,1,1.5320956707000732,1.7807480096817017,,1,0,1,0,0,6,25001,8,24946,15000,1,1,1
SAGE,841187,SAGE_841187_76,0,0.2913285195827484,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841187,SAGE_841187_5,1,0.7885324954986572,0.8681333065032959,,1,1,1,1,1,6,19306,8,19251,11400,1,1,1
SAGE,841187,SAGE_841187_70,1,2.4870169162750244,2.9352164268493652,,0,0,0,0,0,6,16365,8,16310,10166,1,1,1
SAGE,841187,SAGE_841187_80,0,3.684647560119629,4.069570541381836,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841187,SAGE_841187_55,1,1.8172247409820557,2.076859951019287,,0,0,0,0,0,6,25001,8,24946,15000,1,1,0
SAGE,841187,SAGE_841187_42,0,1.423988938331604,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840806,SAGE_840806_60,0,2.902395486831665,2.4374072551727295,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840806,SAGE_840806_13,1,3.9486422538757324,3.5932669639587402,,1,0,1,0,0,6,22652,8,22597,13565,1,1,1
SAGE,840806,SAGE_840806_114,0,3.5667591094970703,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840806,SAGE_840806_68,0,9.100064277648926,9.420927047729492,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840806,SAGE_840806_87,0,1.8830840587615967,2.2846360206604004,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840806,SAGE_840806_69,0,3.957881212234497,3.7526869773864746,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840806,SAGE_840806_24,1,4.536592960357666,,,1,1,1,1,1,6,17674,8,17619,10626,1,1,0
SAGE,840806,SAGE_840806_36,0,1.7021946907043457,2.0548455715179443,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840806,SAGE_840806_1,0,4.298917770385742,4.715150833129883,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840806,SAGE_840806_12,1,0.7219882011413574,0.42672744393348694,,0,1,0,1,1,6,23329,8,23274,13854,1,1,1
SAGE,840806,SAGE_840806_2,0,6.482793807983398,6.845431327819824,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840806,SAGE_840806_84,0,8.740043640136719,9.203006744384766,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840806,SAGE_840806_10,0,2.37349009513855,1.9906623363494873,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840806,SAGE_840806_27,0,1.0501577854156494,1.5168170928955078,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840806,SAGE_840806_89,0,1.6809026002883911,1.4028000831604004,,0,0,0,0,0,0,0,0,0,0,0,2,
SAGE,840806,SAGE_840806_102,0,2.7378103733062744,2.8497350215911865,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840806,SAGE_840806_82,0,8.509160995483398,8.868101119995117,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840806,SAGE_840806_47,0,3.226162910461426,2.8085432052612305,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840806,SAGE_840806_105,0,5.379456520080566,5.845946788787842,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840806,SAGE_840806_51,0,2.845187187194824,3.2103426456451416,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840806,SAGE_840806_30,0,3.4892916679382324,3.693659782409668,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840806,SAGE_840806_75,0,4.735830307006836,5.118165016174316,,0,0,0,0,0,0,0,0,0,0,0,2,
SAGE,840806,SAGE_840806_100,0,0.9425891041755676,0.6733880043029785,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840806,SAGE_840806_85,0,6.4077067375183105,6.79534387588501,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840806,SAGE_840806_39,0,2.0729901790618896,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840806,SAGE_840806_83,0,8.343839645385742,8.645356178283691,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840806,SAGE_840806_103,0,9.429101943969727,9.720848083496094,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840806,SAGE_840806_111,0,6.4016194343566895,6.817763328552246,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840806,SAGE_840806_96,0,4.733379364013672,5.226637840270996,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840806,SAGE_840806_25,1,5.624659538269043,5.728770732879639,,1,0,1,0,0,6,15685,8,15630,9499,1,1,0
SAGE,841878,SAGE_841878_25,0,4.943359851837158,5.184483528137207,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841878,SAGE_841878_83,0,1.0314693450927734,0.6405415534973145,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841878,SAGE_841878_80,0,3.045706033706665,3.4498565196990967,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841878,SAGE_841878_49,0,2.1795494556427,2.437530040740967,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841878,SAGE_841878_87,0,2.0193874835968018,1.7348839044570923,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841878,SAGE_841878_7,0,3.548489570617676,3.997046947479248,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841878,SAGE_841878_106,0,3.8491640090942383,4.1395583152771,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841878,SAGE_841878_101,0,2.186703681945801,1.9021999835968018,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841878,SAGE_841878_26,0,4.028602123260498,4.409703731536865,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841878,SAGE_841878_56,1,1.2501037120819092,1.6037932634353638,,0,0,0,0,0,6,29241,8,29186,16916,1,1,1
SAGE,841878,SAGE_841878_0,0,4.705942630767822,5.017529010772705,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841878,SAGE_841878_92,0,0.9278399348258972,0.48981815576553345,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841878,SAGE_841878_44,0,4.062399864196777,4.401288986206055,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841878,SAGE_841878_78,0,4.685606002807617,5.006884574890137,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841878,SAGE_841878_40,0,0.6540102958679199,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841878,SAGE_841878_82,0,0.2501596212387085,0.21548056602478027,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841878,SAGE_841878_64,0,2.521660804748535,2.1917171478271484,,0,0,0,0,0,0,0,0,0,0,0,2,
SAGE,841878,SAGE_841878_23,0,0.6053995490074158,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841878,SAGE_841878_59,1,1.339903473854065,,,1,0,0,0,0,6,26858,8,26803,15792,1,1,1
SAGE,841878,SAGE_841878_29,0,6.958049297332764,7.3761701583862305,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841878,SAGE_841878_84,0,0.4607437252998352,,,0,0,0,0,0,0,0,0,0,0,0,2,
SAGE,841878,SAGE_841878_46,0,5.317424297332764,5.5787458419799805,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841878,SAGE_841878_96,0,1.542294979095459,1.8127092123031616,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841878,SAGE_841878_73,0,1.4521090984344482,1.038198471069336,,0,0,0,0,0,0,0,0,0,0,0,2,
SAGE,841878,SAGE_841878_16,0,3.1782917976379395,2.813251256942749,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841878,SAGE_841878_9,0,1.383057951927185,1.1205624341964722,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841878,SAGE_841878_47,0,6.873356819152832,7.256577491760254,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841878,SAGE_841878_4,0,2.2694947719573975,2.064277410507202,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841878,SAGE_841878_67,0,1.3531887531280518,0.9279054403305054,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841878,SAGE_841878_79,0,0.9600083827972412,0.6953383088111877,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840859,SAGE_840859_1,1,2.3806540966033936,2.0827574729919434,,1,1,1,0,1,6,18162,8,18107,10754,1,1,1
SAGE,840859,SAGE_840859_41,0,1.5041829347610474,1.825616717338562,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840859,SAGE_840859_38,0,1.5277433395385742,1.4582953453063965,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840859,SAGE_840859_0,1,1.4350396394729614,1.2309975624084473,,0,0,0,1,1,6,13147,8,13092,8332,1,1,1
SAGE,840859,SAGE_840859_59,0,3.005647659301758,3.4482486248016357,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840859,SAGE_840859_37,0,2.2676525115966797,2.6309478282928467,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840859,SAGE_840859_21,0,0.4370880722999573,0.6886741518974304,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840859,SAGE_840859_74,0,2.308199405670166,2.1245827674865723,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840859,SAGE_840859_57,1,2.3360002040863037,2.2432641983032227,,0,0,0,0,0,6,34153,8,34098,20522,1,1,0
SAGE,840859,SAGE_840859_75,0,1.36844003200531,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840859,SAGE_840859_16,0,3.1308863162994385,2.687197208404541,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840859,SAGE_840859_66,1,2.45943021774292,2.0733165740966797,,0,0,0,0,0,6,24362,8,24307,14922,1,1,0
SAGE,840859,SAGE_840859_51,0,1.5464348793029785,1.1989420652389526,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840859,SAGE_840859_90,0,1.1576690673828125,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840859,SAGE_840859_103,0,1.2056703567504883,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840859,SAGE_840859_97,0,4.375307559967041,4.371731281280518,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840859,SAGE_840859_22,0,1.3314390182495117,1.3498294353485107,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840859,SAGE_840859_28,0,4.333827018737793,4.824490547180176,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840859,SAGE_840859_84,0,1.6784143447875977,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840859,SAGE_840859_24,0,2.3813021183013916,2.78444242477417,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840859,SAGE_840859_25,0,2.802272319793701,3.0932528972625732,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840859,SAGE_840859_7,0,8.249051094055176,8.100497245788574,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840859,SAGE_840859_27,0,0.5059821009635925,0.6600309014320374,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840859,SAGE_840859_11,0,7.949013710021973,8.203103065490723,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840859,SAGE_840859_76,0,3.4559130668640137,3.7015745639801025,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840859,SAGE_840859_60,0,0.7941201329231262,0.5004845857620239,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840859,SAGE_840859_63,0,2.844212770462036,2.4845046997070312,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840859,SAGE_840859_17,0,0.9466643333435059,1.0242959260940552,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840859,SAGE_840859_95,1,2.6073691844940186,2.174142360687256,,1,1,1,1,1,6,24583,8,24528,14488,1,1,0
SAGE,840859,SAGE_840859_86,0,1.5035958290100098,1.2977136373519897,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841454,SAGE_841454_115,0,7.733635425567627,7.765432834625244,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841454,SAGE_841454_70,0,2.865180015563965,2.4360756874084473,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841454,SAGE_841454_69,1,4.4545111656188965,4.851616382598877,,0,0,0,1,0,6,20507,8,20452,12568,1,1,0
SAGE,841454,SAGE_841454_109,0,4.690609931945801,4.236815452575684,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841454,SAGE_841454_107,0,5.761702537536621,5.515198707580566,,0,0,0,0,0,0,0,0,0,0,0,2,
SAGE,841454,SAGE_841454_55,1,1.5482863187789917,,,1,1,1,1,1,6,35489,8,35434,21508,0,1,0
SAGE,841454,SAGE_841454_90,0,3.539016008377075,3.624760150909424,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841454,SAGE_841454_111,0,1.7483426332473755,1.5489575862884521,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841454,SAGE_841454_29,0,2.4437899589538574,2.1252143383026123,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841454,SAGE_841454_102,0,2.7178101539611816,2.2579917907714844,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841454,SAGE_841454_49,0,5.116506099700928,5.192445755004883,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841454,SAGE_841454_36,0,5.890377044677734,5.495467185974121,,0,0,0,0,0,0,0,0,0,0,0,2,
SAGE,841454,SAGE_841454_20,1,4.009747505187988,4.1037139892578125,,0,0,0,0,1,6,12348,8,12293,7594,1,1,1
SAGE,841454,SAGE_841454_66,1,1.8135385513305664,1.373780369758606,,1,0,1,0,1,6,19052,8,18997,11610,1,1,1
SAGE,841454,SAGE_841454_25,1,3.626641273498535,3.720607280731201,,1,0,0,0,0,6,12348,8,12293,7594,1,1,0
SAGE,841454,SAGE_841454_42,1,2.405855178833008,2.7489380836486816,,0,0,1,0,0,6,28777,8,28722,17764,1,1,0
SAGE,841454,SAGE_841454_53,0,5.922188758850098,5.497389793395996,,0,0,0,0,0,0,0,0,0,0,0,2,
SAGE,841454,SAGE_841454_10,0,2.52579927444458,2.8853070735931396,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841454,SAGE_841454_73,0,2.6382246017456055,2.301650047302246,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841454,SAGE_841454_32,0,4.39845085144043,3.96207857131958,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841454,SAGE_841454_82,0,8.813371658325195,9.302457809448242,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841454,SAGE_841454_94,0,3.0767292976379395,2.6806793212890625,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841454,SAGE_841454_67,0,8.293292999267578,8.729901313781738,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841454,SAGE_841454_13,1,1.2696114778518677,1.3741430044174194,,0,0,0,0,0,6,31081,8,31026,18698,1,1,1
SAGE,841454,SAGE_841454_81,0,5.847299575805664,5.342324256896973,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841454,SAGE_841454_98,0,2.9483633041381836,2.971970558166504,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841454,SAGE_841454_112,0,4.097659111022949,4.103107452392578,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841454,SAGE_841454_106,1,1.1835410594940186,0.7741106152534485,,1,0,1,1,1,6,28564,8,28509,17469,1,1,0
SAGE,841454,SAGE_841454_9,1,4.9745683670043945,,,1,1,1,1,1,6,32985,8,32930,19259,1,1,0
SAGE,841454,SAGE_841454_0,0,1.2230339050292969,1.5531964302062988,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841517,SAGE_841517_39,0,0.16888560354709625,0.33077576756477356,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841517,SAGE_841517_58,0,4.289316177368164,4.605731964111328,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841517,SAGE_841517_64,0,1.9736552238464355,1.5287442207336426,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841517,SAGE_841517_38,0,2.3435709476470947,2.7709038257598877,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841517,SAGE_841517_15,0,1.0008560419082642,1.4062236547470093,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841517,SAGE_841517_69,0,6.407124996185303,6.8594651222229,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841517,SAGE_841517_21,0,0.7689836621284485,1.0033073425292969,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841517,SAGE_841517_29,0,3.2178218364715576,3.4598915576934814,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841517,SAGE_841517_47,0,2.6605384349823,2.3014066219329834,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841517,SAGE_841517_25,0,6.456839561462402,6.9091796875,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841517,SAGE_841517_27,0,2.0638935565948486,2.3284528255462646,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841517,SAGE_841517_31,0,1.4064664840698242,1.544991374015808,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841517,SAGE_841517_2,0,0.9190928339958191,0.8935646414756775,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841517,SAGE_841517_66,0,2.6316933631896973,3.032759666442871,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841517,SAGE_841517_103,0,0.633240282535553,0.20309026539325714,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841517,SAGE_841517_35,0,1.9295202493667603,2.2344460487365723,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841517,SAGE_841517_6,0,2.7061514854431152,2.953585147857666,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841517,SAGE_841517_24,1,1.5343117713928223,1.2444120645523071,,0,0,0,0,0,6,27381,8,27326,16226,1,1,0
SAGE,841517,SAGE_841517_16,0,6.881687164306641,7.346407890319824,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841517,SAGE_841517_83,1,5.49451208114624,5.936594009399414,,1,1,1,1,1,6,18843,8,18788,11415,1,1,0
SAGE,841517,SAGE_841517_30,0,4.061153411865234,4.43799352645874,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841517,SAGE_841517_86,0,1.41490638256073,1.7856959104537964,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841517,SAGE_841517_109,0,1.663087010383606,1.9230880737304688,,0,0,0,0,0,0,0,0,0,0,0,2,
SAGE,841517,SAGE_841517_68,0,3.1360533237457275,2.8953425884246826,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841517,SAGE_841517_23,1,2.1397705078125,2.6247029304504395,,1,0,1,0,0,6,29978,8,29923,18327,1,1,1
SAGE,841517,SAGE_841517_11,0,5.416990756988525,5.669767379760742,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841517,SAGE_841517_104,1,5.867012023925781,6.246432304382324,,0,0,0,0,0,6,20317,8,20262,11877,1,1,1
SAGE,841517,SAGE_841517_75,0,1.5253536701202393,1.5256322622299194,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841517,SAGE_841517_44,0,0.8086922764778137,0.587885856628418,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841517,SAGE_841517_37,0,8.745779037475586,9.063920021057129,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839913,SAGE_839913_121,0,0.5790212750434875,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839913,SAGE_839913_105,0,0.2563720643520355,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839913,SAGE_839913_131,0,6.000208377838135,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839913,SAGE_839913_126,0,0.6404626965522766,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839913,SAGE_839913_20,1,1.474386215209961,0.9872190356254578,,0,1,1,0,0,6,33099,8,33044,19573,1,1,1
SAGE,839913,SAGE_839913_88,0,0.4686222970485687,,,0,0,0,0,0,0,0,0,0,0,0,2,
SAGE,839913,SAGE_839913_51,0,0.5819064378738403,0.6290202736854553,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839913,SAGE_839913_97,1,0.40724989771842957,,,0,1,0,1,0,6,21158,8,21103,12395,1,1,0
SAGE,839913,SAGE_839913_81,0,0.9465619921684265,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839913,SAGE_839913_106,0,0.5556490421295166,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839913,SAGE_839913_144,0,0.3462074398994446,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839913,SAGE_839913_120,0,0.47675901651382446,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839913,SAGE_839913_75,0,3.3591065406799316,3.525106191635132,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839913,SAGE_839913_18,0,1.217468023300171,,,0,0,0,0,0,0,0,0,0,0,0,2,
SAGE,839913,SAGE_839913_78,0,0.5589674115180969,0.10509351640939713,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839913,SAGE_839913_49,0,1.0326646566390991,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839913,SAGE_839913_22,1,0.5974690318107605,0.11588343977928162,,1,0,1,0,0,6,35294,8,35239,20726,0,1,1
SAGE,839913,SAGE_839913_40,0,0.6844092011451721,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839913,SAGE_839913_6,0,2.0517938137054443,2.4793763160705566,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839913,SAGE_839913_4,1,2.893540859222412,,,1,1,1,1,1,6,31907,8,31852,18414,1,1,1
SAGE,839913,SAGE_839913_19,0,2.4239282608032227,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839913,SAGE_839913_99,0,0.4934203028678894,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839913,SAGE_839913_24,1,0.44894251227378845,,,1,1,1,1,1,6,33317,8,33262,20200,1,2,0
SAGE,839913,SAGE_839913_59,0,3.8022868633270264,3.40310001373291,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839913,SAGE_839913_132,1,5.930307388305664,,,1,0,1,0,0,6,41696,8,41641,24461,0,1,1
SAGE,839913,SAGE_839913_45,0,3.9363820552825928,3.5088632106781006,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839913,SAGE_839913_112,0,0.5392072796821594,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839913,SAGE_839913_14,0,1.3511734008789062,1.3834792375564575,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839913,SAGE_839913_56,0,0.37766268849372864,,,0,0,0,0,0,0,0,0,0,0,0,2,
SAGE,839913,SAGE_839913_155,0,0.4697457253932953,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841544,SAGE_841544_49,0,3.5593316555023193,4.36845064163208,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841544,SAGE_841544_103,1,1.3102436065673828,,,0,0,0,0,0,6,41585,8,41530,24485,0,1,1
SAGE,841544,SAGE_841544_2,0,2.2297444343566895,2.468942642211914,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841544,SAGE_841544_27,0,3.1773593425750732,3.5822930335998535,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841544,SAGE_841544_53,1,1.2277331352233887,1.0152628421783447,,1,1,1,1,1,6,26599,8,26544,15399,1,1,0
SAGE,841544,SAGE_841544_12,1,3.1360528469085693,2.6311593055725098,,1,1,1,1,1,6,28697,8,28642,16824,1,1,1
SAGE,841544,SAGE_841544_35,0,4.134862899780273,3.8317878246307373,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841544,SAGE_841544_7,0,2.7233502864837646,3.150592088699341,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841544,SAGE_841544_0,0,2.424750328063965,2.919827461242676,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841544,SAGE_841544_85,0,6.5719499588012695,7.018037796020508,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841544,SAGE_841544_78,0,1.2836744785308838,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841544,SAGE_841544_105,0,2.250188112258911,2.03804874420166,,0,0,0,0,0,0,0,0,0,0,0,2,
SAGE,841544,SAGE_841544_39,0,5.552191734313965,6.015528678894043,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841544,SAGE_841544_93,0,1.050547480583191,0.6443095207214355,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841544,SAGE_841544_38,0,6.560472011566162,7.0065598487854,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841544,SAGE_841544_46,1,6.985233783721924,7.445955753326416,,1,1,1,0,0,6,30816,8,30761,17599,1,1,1
SAGE,841544,SAGE_841544_92,0,0.5230073928833008,0.5193572044372559,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841544,SAGE_841544_43,0,2.2831289768218994,,,0,0,0,0,0,0,0,0,0,0,0,2,
SAGE,841544,SAGE_841544_37,0,5.591777801513672,5.856625556945801,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841544,SAGE_841544_64,0,3.366942882537842,3.591024875640869,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841544,SAGE_841544_63,0,2.8572654724121094,2.6438145637512207,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841544,SAGE_841544_61,0,10.725210189819336,10.97929573059082,,0,0,0,0,0,0,0,0,0,0,0,2,
SAGE,841544,SAGE_841544_34,0,3.805772304534912,3.870455026626587,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841544,SAGE_841544_31,1,4.1193695068359375,3.7934327125549316,,1,1,1,1,1,6,27622,8,27567,15878,1,1,1
SAGE,841544,SAGE_841544_89,1,2.8542349338531494,3.1131672859191895,,1,0,0,0,0,6,30258,8,30203,17952,1,1,1
SAGE,841544,SAGE_841544_42,0,3.264552593231201,3.358952045440674,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841544,SAGE_841544_22,1,1.3940465450286865,1.1706461906433105,,0,0,0,0,0,6,29266,8,29211,17211,1,1,0
SAGE,841544,SAGE_841544_47,0,5.31326961517334,5.768097877502441,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841544,SAGE_841544_76,0,3.945305347442627,3.8175766468048096,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841544,SAGE_841544_58,1,5.276123523712158,5.608895778656006,,0,0,1,0,0,6,43197,8,43142,25332,0,1,1
SAGE,840416,SAGE_840416_2,0,2.5206527709960938,2.8749475479125977,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840416,SAGE_840416_31,0,1.979095697402954,2.341417074203491,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840416,SAGE_840416_6,1,2.911196708679199,2.8612895011901855,,0,1,0,1,1,6,28809,8,28754,17412,1,1,1
SAGE,840416,SAGE_840416_13,0,1.2833786010742188,1.6519687175750732,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840416,SAGE_840416_40,1,1.4474838972091675,1.0078543424606323,,0,0,0,0,1,6,28099,8,28044,17090,1,1,1
SAGE,840416,SAGE_840416_44,1,1.201399564743042,0.7354958057403564,,1,1,1,1,1,6,27861,8,27806,17131,1,2,1
SAGE,840416,SAGE_840416_52,0,1.9326331615447998,2.7213504314422607,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840416,SAGE_840416_7,0,2.857555866241455,3.216154098510742,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840416,SAGE_840416_90,0,2.166029930114746,2.416804790496826,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840416,SAGE_840416_88,1,1.2909423112869263,0.8765185475349426,,0,1,0,0,0,6,36702,8,36647,21919,0,1,1
SAGE,840416,SAGE_840416_27,1,1.682794213294983,2.0828745365142822,,0,0,0,1,1,6,27460,8,27405,16812,1,1,1
SAGE,840416,SAGE_840416_22,1,1.7264387607574463,1.295923113822937,,1,1,1,1,1,6,29814,8,29759,17998,1,1,1
SAGE,840416,SAGE_840416_53,0,0.9303038120269775,0.4852500557899475,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840416,SAGE_840416_94,0,0.891083836555481,1.209968090057373,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840416,SAGE_840416_25,1,1.6143145561218262,1.2226510047912598,,1,1,1,1,1,6,28124,8,28069,17203,1,1,0
SAGE,840416,SAGE_840416_10,0,0.7469652891159058,0.5162048935890198,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840416,SAGE_840416_59,1,3.325000762939453,2.9682958126068115,,0,0,0,0,0,6,30840,8,30785,18801,1,1,1
SAGE,840416,SAGE_840416_42,0,2.7360756397247314,3.2179982662200928,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840416,SAGE_840416_39,1,1.0178204774856567,0.5671671628952026,,0,1,0,1,0,6,28289,8,28234,17137,1,1,1
SAGE,840416,SAGE_840416_82,0,2.078463077545166,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840416,SAGE_840416_51,0,1.5595239400863647,1.9970760345458984,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840416,SAGE_840416_18,0,0.1960742473602295,0.3308475911617279,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840416,SAGE_840416_21,0,2.1107847690582275,2.37129282951355,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840416,SAGE_840416_24,1,1.9866819381713867,1.8475011587142944,,1,1,1,1,1,6,36029,8,35974,21861,0,1,1
SAGE,840416,SAGE_840416_43,1,1.5451897382736206,1.1557551622390747,,1,0,1,0,0,6,28485,8,28430,17503,1,1,0
SAGE,840416,SAGE_840416_20,0,3.822202205657959,4.213005542755127,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840416,SAGE_840416_49,0,1.960881233215332,2.2213892936706543,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840416,SAGE_840416_54,0,2.1607561111450195,2.421264171600342,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840416,SAGE_840416_38,0,3.2359049320220947,3.6385016441345215,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840416,SAGE_840416_92,0,3.4228885173797607,3.041865110397339,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839914,SAGE_839914_7,0,5.174398422241211,5.500783920288086,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839914,SAGE_839914_46,0,3.8134403228759766,3.6067214012145996,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839914,SAGE_839914_26,0,4.065478324890137,4.4649128913879395,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839914,SAGE_839914_37,0,0.9173178672790527,0.9996263384819031,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839914,SAGE_839914_38,0,3.614015817642212,3.8820064067840576,,0,0,0,0,0,0,0,0,0,0,0,2,
SAGE,839914,SAGE_839914_40,0,4.02138090133667,4.170740127563477,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839914,SAGE_839914_33,0,2.917318820953369,3.206843852996826,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839914,SAGE_839914_36,1,3.2056124210357666,3.208223581314087,,1,1,1,1,1,6,39121,8,39066,23106,0,1,0
SAGE,839914,SAGE_839914_16,1,4.890761852264404,4.939622402191162,,1,1,1,1,1,6,43547,8,43492,25871,0,1,0
SAGE,839914,SAGE_839914_11,0,4.727348327636719,5.018981456756592,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839914,SAGE_839914_5,1,4.871236801147461,5.348922252655029,,0,0,0,0,0,6,46105,8,46050,27131,0,1,0
SAGE,839914,SAGE_839914_10,0,5.178122520446777,5.6597981452941895,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839914,SAGE_839914_30,0,3.257068634033203,3.549016237258911,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839914,SAGE_839914_28,0,3.8948066234588623,3.7558391094207764,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839914,SAGE_839914_45,0,3.1060471534729004,3.3097071647644043,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839914,SAGE_839914_21,0,3.9447855949401855,3.805819034576416,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839914,SAGE_839914_31,1,2.9736342430114746,2.6149744987487793,,0,0,0,0,0,6,48075,8,48020,28610,0,1,1
SAGE,839914,SAGE_839914_22,0,3.6566872596740723,3.298027515411377,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839914,SAGE_839914_18,0,4.504354000091553,4.445265293121338,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839914,SAGE_839914_44,0,3.794517993927002,3.9386825561523438,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839914,SAGE_839914_39,0,3.39890456199646,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839914,SAGE_839914_23,0,1.7494412660598755,1.3947824239730835,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839914,SAGE_839914_17,0,2.1959123611450195,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839914,SAGE_839914_27,1,5.690301418304443,5.581239700317383,,1,1,1,1,1,6,32688,8,32633,19861,1,1,0
SAGE,839914,SAGE_839914_29,0,3.422760009765625,3.714707612991333,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839914,SAGE_839914_8,0,5.318950176239014,4.884193420410156,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839914,SAGE_839914_24,0,3.80590558052063,3.869741916656494,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839914,SAGE_839914_34,0,4.244910717010498,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839914,SAGE_839914_0,0,4.404246807098389,4.67446231842041,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839914,SAGE_839914_12,0,2.58957576751709,2.638002872467041,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841513,SAGE_841513_109,1,2.628220558166504,2.1916747093200684,,0,0,0,0,0,6,31960,8,31905,18413,1,1,0
SAGE,841513,SAGE_841513_53,0,1.7601730823516846,1.778329610824585,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841513,SAGE_841513_75,0,6.771069526672363,7.1490631103515625,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841513,SAGE_841513_6,0,8.72899341583252,9.116547584533691,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841513,SAGE_841513_41,1,4.397874355316162,4.7678914070129395,,0,0,1,0,0,6,32777,8,32722,19101,1,1,1
SAGE,841513,SAGE_841513_3,0,2.076855421066284,2.1459743976593018,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841513,SAGE_841513_13,1,0.40623512864112854,0.21995192766189575,,0,0,0,0,0,6,27079,8,27024,15486,1,1,0
SAGE,841513,SAGE_841513_47,1,4.361466407775879,4.843334674835205,,0,0,0,0,0,6,33378,8,33323,19537,1,1,1
SAGE,841513,SAGE_841513_91,0,0.9261379241943359,0.8225167989730835,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841513,SAGE_841513_27,1,1.4137755632400513,0.9366574287414551,,0,0,0,0,0,6,55521,8,55466,30189,0,1,0
SAGE,841513,SAGE_841513_30,0,2.398829698562622,2.8065731525421143,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841513,SAGE_841513_5,0,5.842678546905518,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841513,SAGE_841513_45,0,2.6794095039367676,2.456310272216797,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841513,SAGE_841513_70,1,1.165640115737915,1.4945709705352783,,0,1,0,0,1,6,42521,8,42466,23881,0,1,1
SAGE,841513,SAGE_841513_12,0,2.7021822929382324,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841513,SAGE_841513_74,0,1.0877556800842285,1.5134820938110352,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841513,SAGE_841513_16,0,3.664090633392334,4.013599872589111,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841513,SAGE_841513_21,0,2.4938225746154785,2.191016912460327,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841513,SAGE_841513_118,0,4.184901237487793,4.5803608894348145,,0,0,0,0,0,0,0,0,0,0,0,2,
SAGE,841513,SAGE_841513_10,0,2.9433836936950684,3.3482089042663574,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841513,SAGE_841513_106,0,4.031518936157227,4.527139663696289,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841513,SAGE_841513_14,0,2.593540668487549,2.909674644470215,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841513,SAGE_841513_61,0,1.7632877826690674,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841513,SAGE_841513_7,0,2.3148627281188965,2.6068472862243652,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841513,SAGE_841513_67,0,3.960641384124756,4.221383094787598,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841513,SAGE_841513_26,0,6.114553451538086,6.428934574127197,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841513,SAGE_841513_113,1,2.865396022796631,,,0,0,0,0,0,6,42395,8,42340,24077,0,1,1
SAGE,841513,SAGE_841513_32,0,1.091153860092163,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841513,SAGE_841513_60,0,7.016881942749023,7.327929496765137,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,841513,SAGE_841513_101,0,0.8099102973937988,1.162570595741272,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839908,SAGE_839908_53,0,1.765821933746338,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839908,SAGE_839908_32,0,2.161008834838867,2.6157407760620117,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839908,SAGE_839908_51,0,0.9479251503944397,0.7784372568130493,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839908,SAGE_839908_9,1,0.9364794492721558,,,1,0,0,0,0,6,24325,8,24270,14686,1,1,1
SAGE,839908,SAGE_839908_49,0,1.4793314933776855,1.0139561891555786,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839908,SAGE_839908_78,0,3.7123374938964844,4.187325954437256,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839908,SAGE_839908_61,0,5.504451751708984,5.741681098937988,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839908,SAGE_839908_46,1,3.8736910820007324,4.134511947631836,,0,0,0,0,0,6,30662,8,30607,18921,1,1,1
SAGE,839908,SAGE_839908_92,0,2.0149779319763184,2.1768112182617188,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839908,SAGE_839908_3,0,1.4489240646362305,1.1063568592071533,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839908,SAGE_839908_43,0,2.088682174682617,2.4732401371002197,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839908,SAGE_839908_96,0,1.387208104133606,0.93973308801651,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839908,SAGE_839908_39,0,0.8873192071914673,0.5336669683456421,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839908,SAGE_839908_24,0,3.2555007934570312,3.6052894592285156,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839908,SAGE_839908_75,0,2.1751391887664795,2.3649778366088867,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839908,SAGE_839908_33,0,0.48535796999931335,0.2518842816352844,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839908,SAGE_839908_10,0,1.862417459487915,2.0536155700683594,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839908,SAGE_839908_76,0,0.7369229793548584,0.31997498869895935,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839908,SAGE_839908_11,0,0.09601892530918121,0.23836582899093628,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839908,SAGE_839908_37,0,0.8356713652610779,0.40652915835380554,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839908,SAGE_839908_56,1,1.8414887189865112,2.0725440979003906,,0,0,0,0,0,6,20443,8,20388,12624,1,2,0
SAGE,839908,SAGE_839908_40,0,0.6255017518997192,0.9424448013305664,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839908,SAGE_839908_90,0,1.3163509368896484,1.6098377704620361,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839908,SAGE_839908_29,1,1.5727207660675049,1.248054027557373,,0,1,0,1,0,6,23552,8,23497,14212,1,2,0
SAGE,839908,SAGE_839908_79,0,1.8338730335235596,2.030364513397217,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839908,SAGE_839908_50,0,2.164194107055664,2.387683153152466,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839908,SAGE_839908_77,0,2.4773917198181152,2.738072395324707,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839908,SAGE_839908_91,0,3.8680734634399414,4.128894329071045,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,839908,SAGE_839908_68,0,4.3495612144470215,4.625852584838867,,0,0,0,0,0,0,0,0,0,0,0,2,
SAGE,839908,SAGE_839908_19,0,0.4025132358074188,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840282,SAGE_840282_17,1,1.2084906101226807,,,1,1,1,1,1,6,22746,8,22691,13887,1,1,0
SAGE,840282,SAGE_840282_37,0,2.5639567375183105,2.140261650085449,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840282,SAGE_840282_73,0,2.910282611846924,3.292046546936035,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840282,SAGE_840282_98,0,4.987298488616943,5.35478401184082,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840282,SAGE_840282_47,0,0.22860325872898102,0.48092973232269287,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840282,SAGE_840282_83,0,6.938300132751465,7.097845077514648,,0,0,0,0,0,0,0,0,0,0,0,2,
SAGE,840282,SAGE_840282_65,0,4.1885881423950195,4.530097007751465,,0,0,0,0,0,0,0,0,0,0,0,2,
SAGE,840282,SAGE_840282_5,0,1.646821141242981,,,0,0,0,0,0,0,0,0,0,0,0,2,
SAGE,840282,SAGE_840282_86,0,5.302005767822266,5.727025032043457,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840282,SAGE_840282_29,0,5.02686882019043,5.414985656738281,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840282,SAGE_840282_25,0,6.662529945373535,7.1555070877075195,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840282,SAGE_840282_20,0,1.8130427598953247,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840282,SAGE_840282_99,1,5.3828911781311035,5.040194034576416,,0,0,0,1,0,6,30355,8,30300,17948,1,1,0
SAGE,840282,SAGE_840282_89,0,2.645007610321045,3.023571491241455,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840282,SAGE_840282_9,0,1.9849488735198975,2.400902271270752,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840282,SAGE_840282_95,0,5.179274082183838,5.611024379730225,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840282,SAGE_840282_11,1,0.38824522495269775,0.17435675859451294,,0,0,0,0,0,6,37786,8,37731,22418,0,1,1
SAGE,840282,SAGE_840282_40,0,2.433779001235962,2.2117486000061035,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840282,SAGE_840282_27,0,2.565049886703491,2.844339609146118,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840282,SAGE_840282_97,0,4.545557022094727,4.8926100730896,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840282,SAGE_840282_30,0,2.286945343017578,2.6284797191619873,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840282,SAGE_840282_77,0,5.115581035614014,5.424293518066406,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840282,SAGE_840282_46,0,0.3369031548500061,0.43744927644729614,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840282,SAGE_840282_66,1,6.2078351974487305,5.866170883178711,,1,1,0,1,1,6,30125,8,30070,18143,1,1,1
SAGE,840282,SAGE_840282_16,0,4.232563018798828,4.487368583679199,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840282,SAGE_840282_52,0,2.841611623764038,3.287907361984253,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840282,SAGE_840282_4,0,0.9663803577423096,0.6338257193565369,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840282,SAGE_840282_21,1,3.454986572265625,,,0,0,0,0,1,6,30573,8,30518,18611,1,1,0
SAGE,840282,SAGE_840282_6,0,3.7898311614990234,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840282,SAGE_840282_59,0,6.341906547546387,6.749382019042969,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840970,SAGE_840970_94,0,4.372219085693359,4.603837490081787,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840970,SAGE_840970_9,0,11.344186782836914,11.63751220703125,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840970,SAGE_840970_33,1,2.6085822582244873,2.3024611473083496,,1,1,1,1,1,6,17447,8,17392,10249,1,1,1
SAGE,840970,SAGE_840970_85,1,1.7930539846420288,1.3671467304229736,,0,1,1,1,1,6,23400,8,23345,14121,1,1,0
SAGE,840970,SAGE_840970_39,0,4.507538795471191,4.839498043060303,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840970,SAGE_840970_1,0,5.517980575561523,6.012614727020264,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840970,SAGE_840970_44,0,0.6068122386932373,0.9041990041732788,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840970,SAGE_840970_27,0,3.736255645751953,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840970,SAGE_840970_58,1,3.5612173080444336,3.872849464416504,,1,1,1,1,1,6,23144,8,23089,13920,1,1,1
SAGE,840970,SAGE_840970_69,0,0.36527177691459656,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840970,SAGE_840970_22,0,1.1496572494506836,0.7574591636657715,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840970,SAGE_840970_43,0,2.6125292778015137,2.898696184158325,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840970,SAGE_840970_15,0,2.000053644180298,2.066537857055664,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840970,SAGE_840970_5,1,2.7007088661193848,,,0,1,0,0,1,6,20456,8,20401,12858,1,1,0
SAGE,840970,SAGE_840970_18,0,3.943129539489746,3.9371957778930664,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840970,SAGE_840970_79,0,0.7022698521614075,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840970,SAGE_840970_77,0,7.363236904144287,7.625699996948242,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840970,SAGE_840970_102,0,1.575915813446045,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840970,SAGE_840970_54,0,7.03135871887207,7.497612953186035,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840970,SAGE_840970_41,0,1.4800134897232056,1.6707829236984253,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840970,SAGE_840970_35,0,4.399878025054932,4.458573818206787,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840970,SAGE_840970_68,0,2.2397549152374268,2.4051947593688965,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840970,SAGE_840970_19,0,4.660362243652344,4.69620418548584,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840970,SAGE_840970_105,0,2.355982780456543,1.9718706607818604,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840970,SAGE_840970_52,0,4.445021629333496,4.800831317901611,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840970,SAGE_840970_36,0,3.642706871032715,4.014620304107666,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840970,SAGE_840970_63,0,0.528840959072113,0.7523748278617859,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840970,SAGE_840970_26,0,0.44361039996147156,,,0,0,0,0,0,0,0,0,0,0,0,1,
SAGE,840970,SAGE_840970_2,1,2.2884278297424316,2.3415908813476562,,0,1,1,1,1,6,20526,8,20471,12537,1,1,0
SAGE,840970,SAGE_840970_10,1,0.8128145933151245,1.0792248249053955,,1,1,1,1,1,6,31969,8,31914,19458,1,1,0

